Mean Field Analysis of Algorithms for Scale-free Networks in Molecular Biology

The sampling of scale-free networks in Molecular Biology is usually achieved by growing networks from a seed using recursive algorithms with elementary moves which include the addition and deletion of nodes and bonds. These algorithms include the Barabasi-Albert algorithm. Later algorithms, such as the Duplication-Divergence algorithm, the Sol\'e algorithm and the iSite algorithm, were inspired by biological processes underlying the evolution of protein networks, and the networks they produce differ essentially from networks grown by the Barabasi-Albert algorithm. In this paper the mean field analysis of these algorithms is reconsidered, and extended to variant and modified implementations of the algorithms. The degree sequences of scale-free networks decay according to a powerlaw distribution, namely $P(k) \sim k^{-\gamma}$, where $\gamma$ is a scaling exponent. We derive mean field expressions for $\gamma$, and test these by numerical simulations. Generally, good agreement is obtained. We also found that some algorithms do not produce scale-free networks (for example some variant Barabasi-Albert and Sol\'e networks).

==> anc/Data-Barabasi-Albert <==

Data for simulations on the Barabasi-Albert model:

Data are presented in ordered pairs for values of p as shown, averaged over N networks, grown by iterating n times.

Each ordered pair is of the form [ 1/log(k+1) , log(P(k))/log(k+1) ], where k is the degree of the nodes
and P(k) the probability that a node has degree k.




n=6250  p=0  N=100
[[1.442695, 10.582979], [.910239, 6.244826], [.721348, 4.534497], [.621335, 3.546357], [.558111, 2.888990], [.513898, 2.421468], [.480898, 2.078512], [.455120, 1.806098], [.434294, 1.585122], [.417032, 1.396433], [.402430, 1.260062], [.389871, 1.109375], [.378923, .989294], [.369269, .892453], [.360674, .790875], [.352956, .689333], [.345976, .644927], [.339623, .563173], [.333808, .516589], [.328459, .448705], [.323515, .434438], [.318929, .349314], [.314658, .325100], [.310667, .264114], [.306928, .247530], [.303413, .194747], [.300102, .169652], [.296974, .179466], [.294014, 0.90405e-1], [.291207, 0.80848e-1], [.288539, 0.37807e-1], [.286000, 0.5664e-2], [.283578, -0.23645e-1], [.281266, -0.45711e-1], [.279055, -0.84025e-1], [.276938, -0.90975e-1], [.274908, -.122688], [.272958, -0.97357e-1], [.271085, -.182534], [.269283, -.156135], [.267546, -.159949], [.265873, -.158948], [.264257, -.153221], [.262697, -.261187], [.261189, -.281773], [.259730, -.219205], [.258318, -.302537], [.256949, -.336432], [.255622, -.275768], [.254335, -.333009], [.253085, -.296409], [.251871, -.303245], [.250690, -.328237], [.249543, -.356126], [.248425, -.376148], [.247338, -.374501], [.246279, -.372897], [.245246, -.371334], [.244239, -.405616], [.243257, -.461488], [.242299, -.356101], [.241363, -.492434], [.240449, -.490569], [.239556, -.410790], [.238683, -.506071], [.237830, -.329702], [.236994, -.434312], [.236177, -.521308], [.235377, -.480222], [.234594, -.540173], [.233827, -.621807], [.233075, -.655736], [.232338, -.559458], [.231616, -.585000], [.230908, -.453991], [.230213, -.647683], [.229531, -.610383], [.228862, -.578043], [.228205, -.576384], [.227560, -.403226], [.226926, -.573154], [.226304, -.544927], [.225692, -.634964], [.225091, -.518291], [.224500, -.540583], [.223919, -.456843], [.223347, -.669088], [.222785, -.562694], [.222232, -.625229], [.221687, -.589524], [.221151, -.488142], [.220624, -.710161], [.220105, -.619245], [.219593, -.583955], [.219089, -.582616], [.218593, -.581296], [.218104, -.764795], [.217622, -.700499], [.217147, -.698970], [.216679, -.697463], [.216217, -.574979], [.215762, -.607028], [.215313, -.755009], [.214871, -.840579], [.214434, -.642387], [.214003, -.688850], [.213578, -.687481]]

n=12500  p=0   N=100
[[1.442695,11.581191],[0.910239,6.878504],[0.721348,5.035134],[0.621335,3.975195],[0.558111,3.275291],[0.513898,2.776959],[0.480898,2.408451],[0.455120,2.115980],[0.434294,1.886209],[0.417032,1.689435],[0.402430,1.525877],[0.389871,1.380970],[0.378923,1.263190],[0.369269,1.148246],[0.360674,1.040875],[0.352956,0.963964],[0.345976,0.882588],[0.339623,0.835914],[0.333808,0.745472],[0.328459,0.692321],[0.323515,0.627213],[0.318929,0.588520],[0.314658,0.530056],[0.310667,0.458161],[0.306928,0.439002],[0.303413,0.405854],[0.300102,0.381899],[0.296974,0.303642],[0.294014,0.313040],[0.291207,0.291391],[0.288539,0.253807],[0.286000,0.220251],[0.283578,0.196562],[0.281266,0.162182],[0.279055,0.124092],[0.276938,0.108571],[0.274908,0.072126],[0.272958,0.013318],[0.271085,0.044868],[0.269283,0.096315],[0.267546,0.000000],[0.265873,0.015492],[0.264257,-0.105829],[0.262697,-0.065270],[0.261189,-0.104600],[0.259730,-0.061224],[0.258318,-0.084858],[0.256949,-0.122831],[0.255622,-0.066811],[0.254335,-0.156718],[0.253085,-0.180538],[0.251871,-0.174583],[0.250690,-0.149872],[0.249543,-0.172970],[0.248425,-0.221496],[0.247338,-0.239320],[0.246279,-0.251611],[0.245246,-0.212751],[0.244239,-0.217763],[0.243257,-0.284899],[0.242299,-0.308438],[0.241363,-0.365455],[0.240449,-0.343149],[0.239556,-0.288419],[0.238683,-0.321524],[0.237830,-0.311398],[0.236994,-0.358840],[0.236177,-0.309235],[0.235377,-0.317071],[0.234594,-0.253082],[0.233827,-0.354044],[0.233075,-0.313970],[0.232338,-0.312977],[0.231616,-0.330543],[0.230908,-0.349624],[0.230213,-0.452625],[0.229531,-0.337336],[0.228862,-0.392452],[0.228205,-0.432932],[0.227560,-0.377916],[0.226926,-0.462980],[0.226304,-0.499514],[0.225692,-0.387016],[0.225091,-0.398851],[0.224500,-0.516930],[0.223919,-0.410349],[0.223347,-0.514276],[0.222785,-0.536454],[0.222232,-0.453402],[0.221687,-0.489325],[0.221151,-0.405278],[0.220624,-0.531250],[0.220105,-0.530000],[0.219593,-0.402422],[0.219089,-0.768249],[0.218593,-0.503329],[0.218104,-0.525183],[0.217622,-0.578714],[0.217147,-0.577451],[0.216679,-0.459417],[0.216217,-0.608309],[0.215762,-0.573768],[0.215313,-0.693067],[0.214871,-0.517397],[0.214434,-0.570236],[0.214003,-0.602079],[0.213578,-0.835522],[0.213158,-0.566843],[0.212744,-0.512276],[0.212335,-0.488920],[0.211932,-0.510320],[0.211533,-0.509361],[0.211140,-0.533282],[0.210751,-0.824463],[0.210367,-0.591850],[0.209988,-0.675926],[0.209614,-0.627946],[0.209243,-0.588688],[0.208878,-0.527568],[0.208516,-0.671188],[0.208159,-0.525753],[0.207806,-0.524861],[0.207457,-0.727459],[0.207112,-0.726249],[0.206770,-0.619429],[0.206433,-0.723869],[0.206099,-0.617418],[0.205769,-0.454189],[0.205443,-0.577995],[0.205120,-0.660256],[0.204800,-0.613527],[0.204484,-0.516472],[0.204172,-0.657203],[0.203862,-0.797514],[0.203556,-0.796315]]


n=25000  p=0  N=100
[[1.442695,12.580256],[0.910239,7.512243],[0.721348,5.536582],[0.621335,4.405406],[0.558111,3.662995],[0.513898,3.133813],[0.480898,2.739513],[0.455120,2.425594],[0.434294,2.184635],[0.417032,1.976900],[0.402430,1.800301],[0.389871,1.646610],[0.378923,1.513059],[0.369269,1.411949],[0.360674,1.293981],[0.352956,1.216235],[0.345976,1.126558],[0.339623,1.049790],[0.333808,0.969251],[0.328459,0.922377],[0.323515,0.864458],[0.318929,0.799605],[0.314658,0.744047],[0.310667,0.695785],[0.306928,0.660078],[0.303413,0.611348],[0.300102,0.586107],[0.296974,0.547067],[0.294014,0.517847],[0.291207,0.472728],[0.288539,0.431409],[0.286000,0.409752],[0.283578,0.388117],[0.281266,0.355556],[0.279055,0.316622],[0.276938,0.324705],[0.274908,0.286950],[0.272958,0.268067],[0.271085,0.249475],[0.269283,0.227778],[0.267546,0.214573],[0.265873,0.172047],[0.264257,0.166818],[0.262697,0.126732],[0.261189,0.109363],[0.259730,0.060027],[0.258318,0.083200],[0.256949,0.042529],[0.255622,0.028969],[0.254335,0.062785],[0.253085,0.030931],[0.251871,0.004988],[0.250690,-0.002520],[0.249543,-0.040555],[0.248425,0.032551],[0.247338,-0.052119],[0.246279,-0.048874],[0.245246,-0.105648],[0.244239,-0.101485],[0.243257,-0.112393],[0.242299,-0.163151],[0.241363,-0.100290],[0.240449,-0.130979],[0.239556,-0.225568],[0.238683,-0.175186],[0.237830,-0.160141],[0.236994,-0.178936],[0.236177,-0.132760],[0.235377,-0.198652],[0.234594,-0.197990],[0.233827,-0.191967],[0.233075,-0.186112],[0.232338,-0.185524],[0.231616,-0.361471],[0.230908,-0.174341],[0.230213,-0.293053],[0.229531,-0.276349],[0.228862,-0.198538],[0.228205,-0.345531],[0.227560,-0.355141],[0.226926,-0.333508],[0.226304,-0.322962],[0.225692,-0.243479],[0.225091,-0.263623],[0.224500,-0.350365],[0.223919,-0.371869],[0.223347,-0.309625],[0.222785,-0.308845],[0.222232,-0.369067],[0.221687,-0.307324],[0.221151,-0.391871],[0.220624,-0.366397],[0.220105,-0.343506],[0.219593,-0.376558],[0.219089,-0.415639],[0.218593,-0.286211],[0.218104,-0.386471],[0.217622,-0.443997],[0.217147,-0.397940],[0.216679,-0.426015],[0.216217,-0.396236],[0.215762,-0.440203],[0.215313,-0.357578],[0.214871,-0.422460],[0.214434,-0.345118],[0.214003,-0.453743],[0.213578,-0.514284],[0.213158,-0.404387],[0.212744,-0.376974],[0.212335,-0.389122],[0.211932,-0.432388],[0.211533,-0.487073],[0.211140,-0.561476],[0.210751,-0.465186],[0.210367,-0.506553],[0.209988,-0.558413],[0.209614,-0.504738],[0.209243,-0.426903],[0.208878,-0.527568],[0.208516,-0.624659],[0.208159,-0.479304],[0.207806,-0.394233],[0.207457,-0.523979],[0.207112,-0.476892],[0.206770,-0.665568],[0.206433,-0.548959],[0.206099,-0.617418],[0.205769,-0.547194],[0.205443,-0.661295],[0.205120,-0.614484],[0.204800,-0.613527],[0.204484,-0.658210],[0.204172,-0.657203],[0.203862,-0.469410],[0.203556,-0.490152],[0.203253,-0.489422],[0.202953,-0.447973],[0.202656,-0.570154],[0.202362,-0.709594],[0.202071,-0.568508],[0.201783,-0.649513],[0.201497,-0.566895],[0.201215,-0.647685],[0.200935,-0.565313],[0.200658,-0.703619],[0.200383,-0.645009],[0.200112,-0.505428],[0.199842,-0.531433],[0.199575,-0.561488],[0.199311,-0.641558],[0.199049,-0.560007],[0.198790,-0.559277],[0.198533,-0.501440],[0.198278,-0.695273],[0.198025,-0.637419],[0.197775,-0.455394],[0.197527,-0.772731],[0.197281,-0.908514],[0.197038,-0.690924],[0.196796,-0.906279],[0.196556,-0.588831],[0.196319,-0.631927],[0.196084,-0.551664],[0.195850,-0.551007],[0.195619,-0.765265],[0.195389,-0.549710],[0.195161,-0.684345],[0.194936,-0.683553],[0.194712,-0.547804],[0.194490,-0.760848],[0.194269,-0.759986],[0.194051,-0.446818],[0.193834,-0.623927],[0.193619,-0.489029],[0.193405,-0.678188],[0.193194,-0.621867],[0.192984,-0.676709],[0.192775,-0.675978],[0.192569,-0.886811],[0.192363,-0.576269],[0.192160,-0.751733],[0.191958,-0.510465],[0.191757,-0.574452],[0.191558,-0.616601]]


n=50000 p=0 N=100
[[1.442695,13.581529],[0.910239,8.143260],[0.721348,6.032782],[0.621335,4.836636],[0.558111,4.050458],[0.513898,3.490598],[0.480898,3.075093],[0.455120,2.745055],[0.434294,2.479604],[0.417032,2.262306],[0.402430,2.080413],[0.389871,1.920174],[0.378923,1.785096],[0.369269,1.655436],[0.360674,1.551778],[0.352956,1.455214],[0.345976,1.366304],[0.339623,1.291621],[0.333808,1.208139],[0.328459,1.148558],[0.323515,1.078135],[0.318929,1.013972],[0.314658,0.974191],[0.310667,0.930677],[0.306928,0.881282],[0.303413,0.828458],[0.300102,0.793908],[0.296974,0.744561],[0.294014,0.700436],[0.291207,0.655285],[0.288539,0.638123],[0.286000,0.607308],[0.283578,0.558227],[0.281266,0.534579],[0.279055,0.536972],[0.276938,0.495281],[0.274908,0.465633],[0.272958,0.427027],[0.271085,0.440598],[0.269283,0.399581],[0.267546,0.359279],[0.265873,0.363884],[0.264257,0.347161],[0.262697,0.329097],[0.261189,0.286074],[0.259730,0.274740],[0.258318,0.259429],[0.256949,0.219541],[0.255622,0.257656],[0.254335,0.205115],[0.253085,0.201837],[0.251871,0.170777],[0.250690,0.171246],[0.249543,0.156198],[0.248425,0.119847],[0.247338,0.131245],[0.246279,0.099857],[0.245246,0.124295],[0.244239,0.076889],[0.243257,0.067536],[0.242299,0.004798],[0.241363,0.094625],[0.240449,0.053655],[0.239556,-0.007297],[0.238683,-0.035999],[0.237830,-0.007244],[0.236994,-0.052884],[0.236177,-0.019693],[0.235377,-0.030089],[0.234594,-0.080346],[0.233827,-0.097159],[0.233075,-0.079826],[0.232338,-0.076324],[0.231616,-0.045964],[0.230908,-0.057372],[0.230213,-0.063179],[0.229531,-0.117250],[0.228862,-0.116908],[0.228205,-0.197968],[0.227560,-0.116243],[0.226926,-0.139829],[0.226304,-0.180705],[0.225692,-0.206800],[0.225091,-0.151564],[0.224500,-0.164776],[0.223919,-0.235075],[0.223347,-0.121663],[0.222785,-0.198635],[0.222232,-0.163111],[0.221687,-0.167379],[0.221151,-0.225940],[0.220624,-0.196708],[0.220105,-0.190941],[0.219593,-0.212475],[0.219089,-0.249638],[0.218593,-0.263180],[0.218104,-0.262591],[0.217622,-0.262011],[0.217147,-0.247425],[0.216679,-0.227474],[0.216217,-0.283101],[0.215762,-0.290648],[0.215313,-0.326012],[0.214871,-0.244831],[0.214434,-0.306022],[0.214003,-0.355402],[0.213578,-0.343740],[0.213158,-0.322749],[0.212744,-0.294926],[0.212335,-0.341741],[0.211932,-0.277489],[0.211533,-0.276968],[0.211140,-0.254207],[0.210751,-0.399820],[0.210367,-0.372762],[0.209988,-0.317949],[0.209614,-0.359445],[0.209243,-0.461858],[0.208878,-0.382785],[0.208516,-0.442109],[0.208159,-0.424690],[0.207806,-0.458685],[0.207457,-0.499545],[0.207112,-0.407205],[0.206770,-0.366388],[0.206433,-0.378305],[0.206099,-0.377694],[0.205769,-0.377089],[0.205443,-0.389750],[0.205120,-0.403289],[0.204800,-0.402661],[0.204484,-0.470843],[0.204172,-0.432898],[0.203862,-0.361235],[0.203556,-0.468705],[0.203253,-0.430950],[0.202953,-0.399028],[0.202656,-0.447317],[0.202362,-0.487276],[0.202071,-0.397294],[0.201783,-0.567698],[0.201497,-0.427227],[0.201215,-0.484514],[0.200935,-0.356048],[0.200658,-0.394516],[0.200383,-0.532872],[0.200112,-0.481858],[0.199842,-0.423718],[0.199575,-0.459540],[0.199311,-0.479930],[0.199049,-0.422037],[0.198790,-0.777670],[0.198533,-0.376640],[0.198278,-0.500796],[0.198025,-0.500159],[0.197775,-0.556423],[0.197527,-0.435997],[0.197281,-0.555033],[0.197038,-0.373804],[0.196796,-0.589548],[0.196556,-0.522695],[0.196319,-0.472725],[0.196084,-0.551664],[0.195850,-0.551007],[0.195619,-0.471039],[0.195389,-0.519590],[0.195161,-0.469938],[0.194936,-0.518385],[0.194712,-0.517789],[0.194490,-0.412369],[0.194269,-0.467790],[0.194051,-0.490119],[0.193834,-0.545334],[0.193619,-0.580030],[0.193405,-0.544129],[0.193194,-0.426432],[0.192984,-0.621191],[0.192775,-0.577503],[0.192569,-0.886811],[0.192363,-0.619194],[0.192160,-0.511002],[0.191958,-0.540055],[0.191757,-0.509932],[0.191558,-0.509402],[0.191360,-0.671016],[0.191164,-0.508355],[0.190969,-0.614707],[0.190776,-0.571514],[0.190584,-0.506813],[0.190394,-0.458458],[0.190205,-0.612245],[0.190017,-0.534596],[0.189830,-0.611041],[0.189645,-0.665003],[0.189462,-0.664358],[0.189279,-0.609266],[0.189098,-0.532010],[0.188918,-0.739051],[0.188739,-0.565412],[0.188562,-0.530501],[0.188385,-0.564352],[0.188210,-0.500500],[0.188036,-0.735603],[0.187864,-0.604710],[0.187692,-0.604157],]


n=100000 p=0  N=100
[[1.442695, 14.582235], [.910239, 8.772272], [.721348, 6.534416], [.621335, 5.267577], [.558111, 4.435494], [.513898, 3.845615], [.480898, 3.404137], [.455120, 3.058158], [.434294, 2.780936], [.417032, 2.552985], [.402430, 2.355354], [.389871, 2.191430], [.378923, 2.041109], [.369269, 1.916902], [.360674, 1.802339], [.352956, 1.696042], [.345976, 1.605182], [.339623, 1.520028], [.333808, 1.441257], [.328459, 1.370507], [.323515, 1.305139], [.318929, 1.243484], [.314658, 1.175262], [.310667, 1.137112], [.306928, 1.092110], [.303413, 1.040347], [.300102, .993171], [.296974, .941814], [.294014, .918019], [.291207, .880561], [.288539, .842669], [.286000, .810130], [.283578, .776511], [.281266, .731215], [.279055, .717901], [.276938, .698137], [.274908, .658198], [.272958, .619914], [.271085, .610577], [.269283, .592272], [.267546, .565551], [.265873, .520385], [.264257, .520193], [.262697, .495330], [.261189, .477394], [.259730, .452507], [.258318, .444560], [.256949, .401982], [.255622, .391756], [.254335, .397359], [.253085, .370913], [.251871, .342143], [.250690, .345011], [.249543, .323089], [.248425, .309080], [.247338, .274190], [.246279, .261365], [.245246, .286786], [.244239, .261723], [.243257, .235226], [.242299, .203911], [.241363, .234310], [.240449, .225083], [.239556, .200568], [.238683, .194614], [.237830, .151397], [.236994, .176961], [.236177, .125322], [.235377, .158396], [.234594, 0.98227e-1], [.233827, .103980], [.233075, .118127], [.232338, 0.83102e-1], [.231616, 0.89233e-1], [.230908, 0.90526e-1], [.230213, .102372], [.229531, 0.17665e-1], [.228862, 0.33968e-1], [.228205, 0.39697e-1], [.227560, 0.23748e-1], [.226926, 0.15354e-1], [.226304, 0.4481e-2], [.225692, -0.21285e-1], [.225091, -0.58831e-1], [.224500, -0.26162e-1], [.223919, -0.49966e-1], [.223347, 0.15111e-1], [.222785, -0.9095e-2], [.222232, -0.28409e-1], [.221687, -0.55081e-1], [.221151, -0.57801e-1], [.220624, -.112700], [.220105, -0.84886e-1], [.219593, -.119618], [.219089, -0.38199e-1], [.218593, -.111663], [.218104, -0.77792e-1], [.217622, -.114825], [.217147, -0.86963e-1], [.216679, -0.80402e-1], [.216217, -.103360], [.215762, -.162905], [.215313, -0.96092e-1], [.214871, -.202324], [.214434, -.144388], [.214003, -.148336], [.213578, -.170544], [.213158, -.174999], [.212744, -.165202], [.212335, -.205452], [.211932, -.164571], [.211533, -.159712], [.211140, -.173342], [.210751, -.203919], [.210367, -.198084], [.209988, -.220450], [.209614, -.158263], [.209243, -.245062], [.208878, -.244634], [.208516, -.218905], [.208159, -.212666], [.207806, -.236781], [.207457, -.170318], [.207112, -.333333], [.206770, -.286645], [.206433, -.235217], [.206099, -.262357], [.205769, -.321133], [.205443, -.276747], [.205120, -.253913], [.204800, -.227055], [.204484, -.253126], [.204172, -.267329], [.203862, -.208276], [.203556, -.245076], [.203253, -.372477], [.202953, -.307296], [.202656, -.306847], [.202362, -.280533], [.202071, -.335585], [.201783, -.335107], [.201497, -.271432], [.201215, -.368743], [.200935, -.255783], [.200658, -.333239], [.200383, -.322505], [.200112, -.408272], [.199842, -.331884], [.199575, -.353639], [.199311, -.292923], [.199049, -.377620], [.198790, -.319940], [.198533, -.259946], [.198278, -.376157], [.198025, -.350893], [.197775, -.403505], [.197527, -.350010], [.197281, -.435454], [.197038, -.361087], [.196796, -.401507], [.196556, -.360206], [.196319, -.326033], [.196084, -.432810], [.195850, -.415254], [.195619, -.314836], [.195389, -.384157], [.195161, -.430775], [.194936, -.430277], [.194712, -.345021], [.194490, -.429292], [.194269, -.312664], [.194051, -.446818], [.193834, -.427845], [.193619, -.367318], [.193405, -.366913], [.193194, -.409622], [.192984, -.542943], [.192775, -.353276], [.192569, -.352897], [.192363, -.576269], [.192160, -.462710], [.191958, -.484833], [.191757, -.351410], [.191558, -.461261], [.191360, -.405734], [.191164, -.440172], [.190969, -.507837], [.190776, -.389225], [.190584, -.458916], [.190394, -.506306], [.190205, -.612245], [.190017, -.419420], [.189830, -.402491], [.189645, -.402098], [.189462, -.503828], [.189279, -.532520], [.189098, -.502860], [.188918, -.416994], [.188739, -.454474], [.188562, -.564880], [.188385, -.500966], [.188210, -.475368], [.188036, -.452781], [.187864, -.474493], [.187692, -.432177], [.187522, -.527575], [.187352, -.451134], [.187184, -.396880], [.187017, -.601984], [.186851, -.559756], [.186686, -.412067], [.186522, -.558771], [.186359, -.470693], [.186198, -.652913], [.186037, -.447967], [.185877, -.447582], [.185718, -.556363], [.185561, -.446820], [.185404, -.426908], [.185248, -.521179], [.185093, -.467496], [.184940, -.445324], [.184787, -.519881], [.184635, -.594316], [.184484, -.465956], [.184333, -.593347], [.184184, -.518186], [.184036, -.645333], [.183888, -.591914], [.183742, -.516941], [.183596, -.550005], [.183451, -.404927], [.183307, -.515719], [.183164, -.589582], [.183022, -.486702], [.182880, -.588669], [.182739, -.547439], [.182600, -.587765], [.182460, -.587318], [.182322, -.512947], [.182185, -.586430], [.182048, -.545367]]


n=200000 p=0  N=100
[[1.442695, 15.581300], [.910239, 9.402938], [.721348, 7.034348], [.621335, 5.697261], [.558111, 4.824070], [.513898, 4.202376], [.480898, 3.738376], [.455120, 3.375599], [.434294, 3.084065], [.417032, 2.839245], [.402430, 2.635578], [.389871, 2.459680], [.378923, 2.302673], [.369269, 2.174593], [.360674, 2.050359], [.352956, 1.942767], [.345976, 1.845044], [.339623, 1.756075], [.333808, 1.671365], [.328459, 1.596451], [.323515, 1.533706], [.318929, 1.465742], [.314658, 1.409580], [.310667, 1.343737], [.306928, 1.294496], [.303413, 1.246346], [.300102, 1.199536], [.296974, 1.162482], [.294014, 1.125099], [.291207, 1.075824], [.288539, 1.038991], [.286000, 1.005748], [.283578, .967515], [.281266, .934613], [.279055, .920649], [.276938, .883564], [.274908, .837877], [.272958, .821101], [.271085, .798621], [.269283, .778775], [.267546, .745779], [.265873, .729228], [.264257, .694162], [.262697, .673198], [.261189, .652060], [.259730, .637494], [.258318, .614918], [.256949, .594966], [.255622, .585247], [.254335, .572046], [.253085, .544284], [.251871, .528120], [.250690, .513660], [.249543, .491575], [.248425, .482703], [.247338, .452871], [.246279, .452505], [.245246, .417636], [.244239, .432268], [.243257, .407966], [.242299, .403626], [.241363, .370423], [.240449, .382620], [.239556, .361373], [.238683, .334439], [.237830, .345237], [.236994, .296898], [.236177, .305785], [.235377, .294199], [.234594, .279375], [.233827, .280584], [.233075, .280383], [.232338, .244146], [.231616, .269405], [.230908, .242643], [.230213, .229510], [.229531, .213961], [.228862, .223902], [.228205, .192050], [.227560, .188545], [.226926, .177888], [.226304, .174278], [.225692, .135153], [.225091, .165929], [.224500, .147613], [.223919, .138959], [.223347, .138604], [.222785, .138255], [.222232, .105834], [.221687, 0.88404e-1], [.221151, .106689], [.220624, 0.90921e-1], [.220105, 0.52609e-1], [.219593, 0.49001e-1], [.219089, 0.72147e-1], [.218593, 0.62338e-1], [.218104, 0.53841e-1], [.217622, 0.79354e-1], [.217147, 0.44953e-1], [.216679, 0.46610e-1], [.216217, 0.39421e-1], [.215762, 0.44666e-1], [.215313, 0.28212e-1], [.214871, 0.20479e-1], [.214434, 0.37302e-1], [.214003, -0.8736e-2], [.213578, -0.6505e-2], [.213158, -0.20103e-1], [.212744, -0.34575e-1], [.212335, -0.6468e-2], [.211932, -0.27092e-1], [.211533, -0.44575e-1], [.211140, -0.63575e-1], [.210751, -0.44410e-1], [.210367, -0.24515e-1], [.209988, -0.34127e-1], [.209614, -0.77780e-1], [.209243, -.145036], [.208878, -.110211], [.208516, -0.33888e-1], [.208159, -0.71292e-1], [.207806, -0.92741e-1], [.207457, -.161096], [.207112, -0.95693e-1], [.206770, -.156116], [.206433, -0.92128e-1], [.206099, -0.95225e-1], [.205769, -.134558], [.205443, -.111910], [.205120, -.142178], [.204800, -.177665], [.204484, -.129823], [.204172, -.118382], [.203862, -.118203], [.203556, -.114423], [.203253, -.153460], [.202953, -.166620], [.202656, -.132522], [.202362, -.124693], [.202071, -.206446], [.201783, -.179909], [.201497, -.156468], [.201215, -.200058], [.200935, -.194421], [.200658, -.255431], [.200383, -.228324], [.200112, -.262013], [.199842, -.150885], [.199575, -.187922], [.199311, -.220969], [.199049, -.233123], [.198790, -.226508], [.198533, -.340444], [.198278, -.300218], [.198025, -.191606], [.197775, -.251761], [.197527, -.237817], [.197281, -.307887], [.197038, -.273152], [.196796, -.257672], [.196556, -.280509], [.196319, -.200570], [.196084, -.249608], [.195850, -.263825], [.195619, -.314836], [.195389, -.295844], [.195161, -.286824], [.194936, -.241306], [.194712, -.356825], [.194490, -.227783], [.194269, -.285513], [.194051, -.322266], [.193834, -.253793], [.193619, -.293164], [.193405, -.321195], [.193194, -.342331], [.192984, -.310595], [.192775, -.330571], [.192569, -.300532], [.192363, -.319464], [.192160, -.364550], [.191958, -.299578], [.191757, -.339785], [.191558, -.281528], [.191360, -.298646], [.191164, -.307667], [.190969, -.349967], [.190776, -.439278], [.190584, -.361561], [.190394, -.348912], [.190205, -.360841], [.190017, -.287710], [.189830, -.315257], [.189645, -.386918], [.189462, -.314645], [.189279, -.314342], [.189098, -.324265], [.188918, -.323956], [.188739, -.303764], [.188562, -.370734], [.188385, -.399427], [.188210, -.312567], [.188036, -.432970], [.187864, -.383283], [.187692, -.397957], [.187522, -.311423], [.187352, -.397236], [.187184, -.431007], [.187017, -.331386], [.186851, -.354479], [.186686, -.429861], [.186522, -.411706], [.186359, -.470693], [.186198, -.428736], [.186037, -.379556], [.185877, -.494296], [.185718, -.409932], [.185561, -.409584], [.185404, -.409238], [.185248, -.351438], [.185093, -.392447], [.184940, -.467107], [.184787, -.444956], [.184635, -.407540], [.184484, -.407206], [.184333, -.465576], [.184184, -.592866], [.184036, -.375474], [.183888, -.405892], [.183742, -.464082], [.183596, -.374577], [.183451, -.360686], [.183307, -.515719], [.183164, -.487081], [.183022, -.421423], [.182880, -.641280], [.182739, -.334885], [.182600, -.547019], [.182460, -.420131], [.182322, -.484842], [.182185, -.438691], [.182048, -.371418], [.181912, -.483751], [.181777, -.511412], [.181642, -.385129], [.181508, -.482678], [.181375, -.417632], [.181243, -.369776], [.181111, -.509541], [.180981, -.509173], [.180850, -.383451], [.180721, -.398901], [.180592, -.355065], [.180464, -.479901], [.180337, -.434241], [.180210, -.580074], [.180084, -.478891], [.179959, -.478557], [.179834, -.381296], [.179710, -.477896], [.179587, -.537993], [.179464, -.453277], [.179342, -.537260], [.179220, -.412670], [.179099, -.536533], [.178979, -.536173], [.178859, -.535815], [.178740, -.451449], [.178622, -.574961], [.178504, -.574582], [.178387, -.501875], [.178270, -.625114], [.178154, -.410214], [.178038, -.363237], [.177923, -.449386], [.177809, -.500249], [.177695, -.472537], [.177582, -.571613], [.177469, -.571250], [.177357, -.471638], [.177245, -.570530], [.177134, -.407866], [.177023, -.815222], [.176913, -.692089], [.176804, -.691660], [.176695, -.469877], [.176586, -.568409], [.176478, -.469301], [.176371, -.567715], [.176264, -.528038], [.176157, -.444925], [.176051, -.566686], [.175945, -.495007], [.175840, -.566008], [.175736, -.423162], [.175632, -.526146], [.175528, -.422662], [.175425, -.564671], [.175322, -.525219], [.175220, -.614419], [.175118, -.685067], [.175017, -.563358], [.174916, -.465147], [.174816, -.464880], [.174716, -.562388], [.174616, -.562068], [.174517, -.682715], [.174418, -.561431], [.174320, -.522216], [.174222, -.490159], [.174125, -.610579]]



====================================================================================================================================



n=6250 p=0.8  N=100
[[1.442695, 11.540917], [.910239, 6.631922], [.721348, 4.759110], [.621335, 3.678784], [.558111, 2.943889], [.513898, 2.401119], [.480898, 1.967760], [.455120, 1.620443], [.434294, 1.299725], [.417032, 1.050297], [.402430, .827156], [.389871, .592415], [.378923, .429935], [.369269, .287781], [.360674, .131517], [.352956, -0.29430e-1], [.345976, -.108882], [.339623, -.286632], [.333808, -.476383], [.328459, -.512608], [.323515, -.592868], [.318929, -.676214], [.314658, -.885262], [.310667, -1.215338], [.306928, -1.413454], [.303413, -.853626], [.300102, -1.052324]]

n=12500 p=0.8  N=100
[[1.442695, 12.542195], [.910239, 7.260182], [.721348, 5.256380], [.621335, 4.109377], [.558111, 3.332610], [.513898, 2.753589], [.480898, 2.304895], [.455120, 1.930442], [.434294, 1.603253], [.417032, 1.349815], [.402430, 1.106614], [.389871, .887040], [.378923, .702802], [.369269, .531687], [.360674, .356902], [.352956, .266878], [.345976, .121319], [.339623, -0.17420e-1], [.333808, -.266548], [.328459, -.284938], [.323515, -.554764], [.318929, -.429621], [.314658, -.522562], [.310667, -1.000000], [.306928, -.919473], [.303413, -.853626], [.300102, -1.382019]]

n=25000 p=0.8 N=100
[[1.442695, 13.54104], [.910239, 7.891491], [.721348, 5.755676], [.621335, 4.543885], [.558111, 3.724417], [.513898, 3.114349], [.480898, 2.630595], [.455120, 2.238714], [.434294, 1.914925], [.417032, 1.641738], [.402430, 1.390416], [.389871, 1.149999], [.378923, .934899], [.369269, .784570], [.360674, .637109], [.352956, .474893], [.345976, .359911], [.339623, .217989], [.333808, .117052], [.328459, -0.85848e-1], [.323515, -.129561], [.318929, -.292232], [.314658, -.348850], [.310667, -.515935], [.306928, -.706727], [.303413, -.643316], [.300102, -.691010], [.296974, -.655504], [.294014, -.946395], [.291207, -.937358], [.288539, -.928771]]


n=50000 p=0.8  N=100
[[1.442695, 14.541722], [.910239, 8.523480], [.721348, 6.255948], [.621335, 4.969973], [.558111, 4.107298], [.513898, 3.469464], [.480898, 2.970464], [.455120, 2.559157], [.434294, 2.213412], [.417032, 1.915555], [.402430, 1.661076], [.389871, 1.420441], [.378923, 1.207070], [.369269, 1.032500], [.360674, .868122], [.352956, .690832], [.345976, .560954], [.339623, .445257], [.333808, .320239], [.328459, .176216], [.323515, 0.74768e-1], [.318929, 0.41789e-1], [.314658, -0.90521e-1], [.310667, -.255052], [.306928, -.273656], [.303413, -.386234], [.300102, -.441052], [.296974, -.544229], [.294014, -.599854], [.291207, -.819284], [.288539, -.728771], [.286000, -.856778], [.283578, -1.305927], [.281266, -1.295280]]

n=100000 p=0.8  N=100
[[1.442695, 15.541774], [.910239, 9.153369], [.721348, 6.756144], [.621335, 5.403284], [.558111, 4.495128], [.513898, 3.823841], [.480898, 3.300736], [.455120, 2.875320], [.434294, 2.511188], [.417032, 2.207060], [.402430, 1.932653], [.389871, 1.702187], [.378923, 1.499543], [.369269, 1.296596], [.360674, 1.126155], [.352956, .944344], [.345976, .787525], [.339623, .669026], [.333808, .530500], [.328459, .416140], [.323515, .316504], [.318929, .211350], [.314658, 0.96753e-1], [.310667, 0.29610e-1], [.306928, -.167192], [.303413, -.160091], [.300102, -.239633], [.296974, -.357549], [.294014, -.488278], [.291207, -.533660], [.288539, -.611779], [.286000, -.760547], [.283578, -.994384], [.281266, -.905362], [.279055, -.785097], [.276938, -.829632], [.274908, -1.075445]]

n=200000 p=0.8  N=100
[[1.442695, 16.541710], [.910239, 9.784515], [.721348, 7.256072], [.621335, 5.834002], [.558111, 4.881763], [.513898, 4.180059], [.480898, 3.633839], [.455120, 3.188810], [.434294, 2.817003], [.417032, 2.496440], [.402430, 2.222643], [.389871, 1.967392], [.378923, 1.749863], [.369269, 1.550287], [.360674, 1.361067], [.352956, 1.202468], [.345976, 1.033499], [.339623, .906795], [.333808, .781393], [.328459, .667026], [.323515, .531495], [.318929, .417265], [.314658, .289574], [.310667, .247760], [.306928, .111919], [.303413, -0.6130e-2], [.300102, -0.28303e-1], [.296974, -.161770], [.294014, -.215797], [.291207, -.305715], [.288539, -.367300], [.286000, -.460299], [.283578, -.519681], [.281266, -.515444], [.279055, -.742081], [.276938, -.666851], [.274908, -.632998], [.272958, -.767944], [.271085, -.812098], [.269283, -.866787], [.267546, -1.046648], [.265873, -1.040100], [.264257, -1.216950]]


========================================================================================================================================================



n=6250 p=0.5  N=100
[[1.442695,11.379503],[0.910239,6.513918],[0.721348,4.682450],[0.621335,3.629338],[0.558111,2.933944],[0.513898,2.430351],[0.480898,2.042269],[0.455120,1.732487],[0.434294,1.487704],[0.417032,1.261644],[0.402430,1.070567],[0.389871,0.905814],[0.378923,0.789367],[0.369269,0.658552],[0.360674,0.549624],[0.352956,0.430899],[0.345976,0.307189],[0.339623,0.256797],[0.333808,0.156891],[0.328459,0.122043],[0.323515,0.050793],[0.318929,-0.016359],[0.314658,-0.066305],[0.310667,-0.085259],[0.306928,-0.132219],[0.303413,-0.216440],[0.300102,-0.260338],[0.296974,-0.378038],[0.294014,-0.353985],[0.291207,-0.415586],[0.288539,-0.528771],[0.286000,-0.420327],[0.283578,-0.502489],[0.281266,-0.596359],[0.279055,-0.615952],[0.276938,-0.507511],[0.274908,-0.823549],[0.272958,-0.725867],[0.271085,-0.624196],[0.269283,-0.648418],[0.267546,-0.938167],[0.265873,-0.748009]]

n=12500 n=0.5 N=100
[[1.442695,12.377731],[0.910239,7.149203],[0.721348,5.177885],[0.621335,4.066158],[0.558111,3.321189],[0.513898,2.791460],[0.480898,2.369334],[0.455120,2.048356],[0.434294,1.779308],[0.417032,1.548578],[0.402430,1.355238],[0.389871,1.181174],[0.378923,1.046790],[0.369269,0.894096],[0.360674,0.794479],[0.352956,0.667654],[0.345976,0.597885],[0.339623,0.496956],[0.333808,0.417227],[0.328459,0.339358],[0.323515,0.249142],[0.318929,0.189229],[0.314658,0.155660],[0.310667,0.054042],[0.306928,0.023621],[0.303413,-0.018774],[0.300102,-0.070741],[0.296974,-0.070003],[0.294014,-0.203795],[0.291207,-0.207732],[0.288539,-0.236885],[0.286000,-0.385263],[0.283578,-0.297707],[0.281266,-0.368271],[0.279055,-0.355228],[0.276938,-0.352532],[0.274908,-0.392325],[0.272958,-0.425992],[0.271085,-0.624196],[0.269283,-0.594381],[0.267546,-0.567269],[0.265873,-0.612194],[0.264257,-0.583289],[0.262697,-0.698580],[0.261189,-0.734833],[0.259730,-0.625416],[0.258318,-0.686934],[0.256949,-0.769751],[0.255622,-0.822816],[0.254335,-0.761919],[0.253085,-0.887457],[0.251871,-0.669790],[0.250690,-1.154472],[0.249543,-0.702066]]


n=25000 p=0.5  N=100
[[1.442695,13.378033],[0.910239,7.778275],[0.721348,5.678234],[0.621335,4.496034],[0.558111,3.709001],[0.513898,3.142686],[0.480898,2.708747],[0.455120,2.357102],[0.434294,2.074743],[0.417032,1.843954],[0.402430,1.638733],[0.389871,1.458044],[0.378923,1.298519],[0.369269,1.174787],[0.360674,1.023981],[0.352956,0.908558],[0.345976,0.812860],[0.339623,0.715440],[0.333808,0.647168],[0.328459,0.568196],[0.323515,0.467339],[0.318929,0.412926],[0.314658,0.357018],[0.310667,0.290814],[0.306928,0.236368],[0.303413,0.197924],[0.300102,0.105233],[0.296974,0.080191],[0.294014,0.046161],[0.291207,-0.014937],[0.288539,-0.068015],[0.286000,-0.141369],[0.283578,-0.113567],[0.281266,-0.200641],[0.279055,-0.309378],[0.276938,-0.170645],[0.274908,-0.258855],[0.272958,-0.286558],[0.271085,-0.365172],[0.269283,-0.342787],[0.267546,-0.381820],[0.265873,-0.390747],[0.264257,-0.425306],[0.262697,-0.516493],[0.261189,-0.433765],[0.259730,-0.475977],[0.258318,-0.547702],[0.256949,-0.648984],[0.255622,-0.541986],[0.254335,-0.585627],[0.253085,-0.558628],[0.251871,-0.669790],[0.250690,-0.531530],[0.249543,-0.663598],[0.248425,-0.799651],[0.247338,-0.657736],[0.246279,-0.963447],[0.245246,-0.652173],[0.244239,-0.786176],[0.243257,-0.728734],[0.242299,-0.779930],[0.241363,-0.944218],[0.240449,-0.843149],[0.239556,-0.937149],[0.238683,-0.836956],[0.237830,-0.930395],[0.236994,-0.831035]]


n=50000 p=0.5 N=100
[[1.442695,14.377646],[0.910239,8.409686],[0.721348,6.178684],[0.621335,4.928163],[0.558111,4.098899],[0.513898,3.499715],[0.480898,3.040822],[0.455120,2.675455],[0.434294,2.375389],[0.417032,2.134569],[0.402430,1.911839],[0.389871,1.728236],[0.378923,1.564233],[0.369269,1.424871],[0.360674,1.286317],[0.352956,1.160530],[0.345976,1.055304],[0.339623,0.965802],[0.333808,0.854141],[0.328459,0.771076],[0.323515,0.718649],[0.318929,0.639191],[0.314658,0.570022],[0.310667,0.505542],[0.306928,0.431570],[0.303413,0.380105],[0.300102,0.375098],[0.296974,0.303642],[0.294014,0.256173],[0.291207,0.240005],[0.288539,0.153107],[0.286000,0.077228],[0.283578,0.076574],[0.281266,0.060504],[0.279055,0.031625],[0.276938,-0.110907],[0.274908,-0.047931],[0.272958,-0.144022],[0.271085,-0.198968],[0.269283,-0.160987],[0.267546,-0.207757],[0.265873,-0.230645],[0.264257,-0.248827],[0.262697,-0.307667],[0.261189,-0.447887],[0.259730,-0.251311],[0.258318,-0.391126],[0.256949,-0.366696],[0.255622,-0.468449],[0.254335,-0.352583],[0.253085,-0.558628],[0.251871,-0.534032],[0.250690,-0.492886],[0.249543,-0.356126],[0.248425,-0.506843],[0.247338,-0.569517],[0.246279,-0.567077],[0.245246,-0.564700],[0.244239,-0.687146],[0.243257,-0.614402],[0.242299,-0.494343],[0.241363,-0.492434],[0.240449,-0.676482],[0.239556,-0.673970],[0.238683,-0.549588],[0.237830,-0.765544],[0.236994,-0.666763],[0.236177,-0.760226],[0.235377,-0.705128],[0.234594,-0.917738],[0.233827,-0.752660],[0.233075,-0.817292],[0.232338,-1.069958],[0.231616,-0.906088],[0.230908,-1.063370],[0.230213,-0.900598],[0.229531,-1.057030],[0.228862,-0.802517],[0.228205,-0.892743]]


n=100000 p=0.5 N=100
[[1.442695,15.378040],[0.910239,9.039661],[0.721348,6.679005],[0.621335,5.357795],[0.558111,4.485811],[0.513898,3.854953],[0.480898,3.373810],[0.455120,2.993916],[0.434294,2.681277],[0.417032,2.415327],[0.402430,2.192154],[0.389871,1.998961],[0.378923,1.829984],[0.369269,1.668834],[0.360674,1.535910],[0.352956,1.411125],[0.345976,1.294542],[0.339623,1.190773],[0.333808,1.098318],[0.328459,1.006351],[0.323515,0.920936],[0.318929,0.849769],[0.314658,0.790177],[0.310667,0.710012],[0.306928,0.655035],[0.303413,0.568861],[0.300102,0.556139],[0.296974,0.482090],[0.294014,0.448042],[0.291207,0.375433],[0.288539,0.324586],[0.286000,0.275468],[0.283578,0.270962],[0.281266,0.201904],[0.279055,0.171671],[0.276938,0.153392],[0.274908,0.120480],[0.272958,0.085930],[0.271085,0.020863],[0.269283,0.049096],[0.267546,0.044283],[0.265873,-0.069490],[0.264257,-0.122096],[0.262697,-0.082674],[0.261189,-0.129105],[0.259730,-0.174888],[0.258318,-0.115284],[0.256949,-0.153614],[0.255622,-0.167158],[0.254335,-0.246090],[0.253085,-0.251630],[0.251871,-0.250423],[0.250690,-0.242564],[0.249543,-0.336152],[0.248425,-0.325272],[0.247338,-0.323848],[0.246279,-0.409002],[0.245246,-0.394708],[0.244239,-0.405616],[0.243257,-0.445789],[0.242299,-0.429343],[0.241363,-0.474547],[0.240449,-0.553655],[0.239556,-0.454467],[0.238683,-0.452811],[0.237830,-0.421424],[0.236994,-0.434312],[0.236177,-0.596520],[0.235377,-0.499062],[0.234594,-0.564890],[0.233827,-0.914737],[0.233075,-0.561233],[0.232338,-0.747869],[0.231616,-0.615928],[0.230908,-0.649638],[0.230213,-0.807255],[0.229531,-0.610383],[0.228862,-0.685609],[0.228205,-0.683641],[0.227560,-0.890219],[0.226926,-0.546426],[0.226304,-0.885305],[0.225692,-0.791402],[0.225091,-0.724539],[0.224500,-1.033860],[0.223919,-0.670800],[0.223347,-0.873739],[0.222785,-0.667404],[0.222232,-0.715336]]


n=200000 p=0.5 N=100
[[1.442695, 16.377988], [.910239, 9.670823], [.721348, 7.179097], [.621335, 5.789337], [.558111, 4.870573], [.513898, 4.209908], [.480898, 3.706136], [.455120, 3.307056], [.434294, 2.979325], [.417032, 2.705816], [.402430, 2.475107], [.389871, 2.268632], [.378923, 2.086498], [.369269, 1.922572], [.360674, 1.788679], [.352956, 1.659833], [.345976, 1.536155], [.339623, 1.432093], [.333808, 1.333343], [.328459, 1.237986], [.323515, 1.162365], [.318929, 1.079164], [.314658, .995909], [.310667, .930210], [.306928, .862468], [.303413, .802238], [.300102, .755807], [.296974, .693450], [.294014, .650232], [.291207, .593280], [.288539, .551831], [.286000, .505690], [.283578, .468613], [.281266, .416086], [.279055, .377633], [.276938, .323846], [.274908, .291747], [.272958, .287783], [.271085, .229302], [.269283, .219563], [.267546, .193357], [.265873, .173435], [.264257, 0.83191e-1], [.262697, 0.62789e-1], [.261189, 0.56185e-1], [.259730, 0.22383e-1], [.258318, 0.], [.256949, -0.15899e-1], [.255622, -0.53865e-1], [.254335, -0.98087e-1], [.253085, -0.86679e-1], [.251871, -.128662], [.250690, -.159158], [.249543, -.149186], [.248425, -.153076], [.247338, -.161741], [.246279, -.265688], [.245246, -.295270], [.244239, -.195027], [.243257, -.277176], [.242299, -.317250], [.241363, -.267590], [.240449, -.333333], [.239556, -.304947], [.238683, -.361397], [.237830, -.407830], [.236994, -.449607], [.236177, -.327411], [.235377, -.345929], [.234594, -.377565], [.233827, -.376330], [.233075, -.427129], [.232338, -.425779], [.231616, -.557719], [.230908, -.509677], [.230213, -.488112], [.229531, -.468294], [.228862, -.551087], [.228205, -.525461], [.227560, -.605141], [.226926, -.573154], [.226304, -.571582], [.225692, -.543454], [.225091, -.598575], [.224500, -.672541], [.223919, -.670800], [.223347, -.514276], [.222785, -.781208], [.222232, -.665746], [.221687, -.867246], [.221151, -.711859], [.220624, -.863086], [.220105, -.506810], [.219593, -.770016], [.219089, -.616388], [.218593, -.703624], [.218104, -.653381], [.217622, -.700499], [.217147, -.761439], [.216679, -.759798], [.216217, -.995718], [.215762, -.844067], [.215313, -.755009], [.214871, -.691642], [.214434, -.838871], [.214003, -.688850], [.213578, -.835522], [.213158, -.686130], [.212744, -.832260], [.212335, -.977841], [.211932, -.975982], [.211533, -.974147]]




==> anc/Data-DuplicationDivergence <==

Data for simulations on the Divergence-Duplication model:

Data are presented in ordered pairs for values of (p,q) as shown, averaged over N networks grown by iterating n times.

Each ordered pair is of the form [ 1/log(k+1) , log(P(k))/log(k+1) ], where k is the degree of the nodes
and P(k) the probability that a node has degree k.




n=3125  p=0.75  q=0.60  N=100
[1.442695,-4.182917],[0.910239,-2.005606],[0.721348,-1.414576],[0.621335,-1.219593],[0.558111,-1.171418],[0.513898,-1.187061],[0.480898,-1.225676],[0.455120,-1.286721],[0.434294,-1.347299],[0.417032,-1.410688],[0.402430,-1.467063],[0.389871,-1.526685],[0.378923,-1.594221],[0.369269,-1.641871],[0.360674,-1.690109],[0.352956,-1.752769],[0.345976,-1.806160],[0.339623,-1.868400],[0.333808,-1.908851],[0.328459,-1.955215],[0.323515,-2.008941],[0.318929,-2.045775],[0.314658,-2.093133],[0.310667,-2.113571],[0.306928,-2.154832],[0.303413,-2.194854],[0.300102,-2.202070],[0.296974,-2.299534],[0.294014,-2.326729],[0.291207,-2.401466],[0.288539,-2.383051],[0.286000,-2.454051],[0.283578,-2.418975],[0.281266,-2.491138],[0.279055,-2.484536],[0.276938,-2.540993],[0.274908,-2.531092],[0.272958,-2.550855],[0.271085,-2.628606],[0.269283,-2.734872],[0.267546,-2.675997],[0.265873,-2.723374],[0.264257,-2.643101],[0.262697,-2.774507],[0.261189,-3.014761],[0.259730,-2.865244],[0.258318,-2.762745],[0.256949,-2.834564],[0.255622,-2.876966],[0.254335,-2.862476],[0.253085,-2.921217],[0.251871,-2.907202],[0.250690,-2.893579]




n=6250  p=0.75  q=0.60  N=100
[1.442695,-4.244865],[0.910239,-2.043745],[0.721348,-1.436430],[0.621335,-1.238068],[0.558111,-1.179371],[0.513898,-1.184938],[0.480898,-1.219796],[0.455120,-1.276629],[0.434294,-1.329665],[0.417032,-1.394819],[0.402430,-1.454969],[0.389871,-1.505239],[0.378923,-1.564268],[0.369269,-1.618581],[0.360674,-1.671968],[0.352956,-1.722850],[0.345976,-1.759627],[0.339623,-1.805798],[0.333808,-1.846627],[0.328459,-1.901484],[0.323515,-1.942164],[0.318929,-1.989313],[0.314658,-2.011264],[0.310667,-2.032250],[0.306928,-2.075674],[0.303413,-2.140468],[0.300102,-2.150353],[0.296974,-2.213793],[0.294014,-2.253661],[0.291207,-2.277702],[0.288539,-2.263903],[0.286000,-2.291434],[0.283578,-2.349497],[0.281266,-2.364824],[0.279055,-2.376085],[0.276938,-2.469230],[0.274908,-2.457833],[0.272958,-2.517810],[0.271085,-2.509567],[0.269283,-2.559904],[0.267546,-2.587566],[0.265873,-2.578284],[0.264257,-2.592013],[0.262697,-2.627715],[0.261189,-2.622129],[0.259730,-2.627471],[0.258318,-2.623727],[0.256949,-2.767363],[0.255622,-2.847070],[0.254335,-2.720357],[0.253085,-2.967569],[0.251871,-2.660368],[0.250690,-2.855142],[0.249543,-2.880536],[0.248425,-2.829347],[0.247338,-2.754801],[0.246279,-2.842859],[0.245246,-2.930380],[0.244239,-2.819320],[0.243257,-3.075229],[0.242299,-2.964870],[0.241363,-2.748913],[0.240449,-2.942236],[0.239556,-2.931308],[0.238683,-2.851961],[0.237830,-2.841761]


n=12500  p=0.75  q=0.60  N=100
[1.442695,-4.301976],[0.910239,-2.074815],[0.721348,-1.456138],[0.621335,-1.247653],[0.558111,-1.186312],[0.513898,-1.189638],[0.480898,-1.223829],[0.455120,-1.269036],[0.434294,-1.322039],[0.417032,-1.375813],[0.402430,-1.433756],[0.389871,-1.487981],[0.378923,-1.538382],[0.369269,-1.595358],[0.360674,-1.642971],[0.352956,-1.685958],[0.345976,-1.727109],[0.339623,-1.779836],[0.333808,-1.814322],[0.328459,-1.862136],[0.323515,-1.899200],[0.318929,-1.939447],[0.314658,-1.970265],[0.310667,-1.996209],[0.306928,-2.038797],[0.303413,-2.063668],[0.300102,-2.095773],[0.296974,-2.128648],[0.294014,-2.155540],[0.291207,-2.200838],[0.288539,-2.221898],[0.286000,-2.239369],[0.283578,-2.257949],[0.281266,-2.274961],[0.279055,-2.327733],[0.276938,-2.357018],[0.274908,-2.372531],[0.272958,-2.392688],[0.271085,-2.401262],[0.269283,-2.401047],[0.267546,-2.429238],[0.265873,-2.446064],[0.264257,-2.482360],[0.262697,-2.506083],[0.261189,-2.550714],[0.259730,-2.563426],[0.258318,-2.593372],[0.256949,-2.604599],[0.255622,-2.591148],[0.254335,-2.636152],[0.253085,-2.657920],[0.251871,-2.660438],[0.250690,-2.611575],[0.249543,-2.620718],[0.248425,-2.706088],[0.247338,-2.784002],[0.246279,-2.693649],[0.245246,-2.705731],[0.244239,-2.799838],[0.243257,-2.878032],[0.242299,-2.964936],[0.241363,-2.675272],[0.240449,-2.905237],[0.239556,-2.746152],[0.238683,-2.823914],[0.237830,-2.953608],[0.236994,-2.863495],[0.236177,-2.933089],[0.235377,-2.975678],[0.234594,-2.870657],[0.233827,-2.861269],[0.233075,-2.852070],[0.232338,-2.807239],[0.231616,-2.994759],[0.230908,-2.867646],[0.230213,-3.229530],[0.229531,-3.060866],[0.228862,-2.893307],[0.228205,-3.201361],[0.227560,-2.876846],[0.226926,-2.868836],[0.226304,-2.926070]

n=25000  p=0.75  q=0.60  N=100
[1.442695,-4.365837],[0.910239,-2.112104],[0.721348,-1.481654],[0.621335,-1.261827],[0.558111,-1.192758],[0.513898,-1.191732],[0.480898,-1.220392],[0.455120,-1.262536],[0.434294,-1.311763],[0.417032,-1.361925],[0.402430,-1.414678],[0.389871,-1.465955],[0.378923,-1.519000],[0.369269,-1.566881],[0.360674,-1.612986],[0.352956,-1.660948],[0.345976,-1.700729],[0.339623,-1.737661],[0.333808,-1.786251],[0.328459,-1.819429],[0.323515,-1.860616],[0.318929,-1.888487],[0.314658,-1.917650],[0.310667,-1.950328],[0.306928,-1.984027],[0.303413,-2.012689],[0.300102,-2.039327],[0.296974,-2.064390],[0.294014,-2.088908],[0.291207,-2.126588],[0.288539,-2.150119],[0.286000,-2.178720],[0.283578,-2.219966],[0.281266,-2.216503],[0.279055,-2.244641],[0.276938,-2.244485],[0.274908,-2.279183],[0.272958,-2.315706],[0.271085,-2.337224],[0.269283,-2.331521],[0.267546,-2.360337],[0.265873,-2.361325],[0.264257,-2.425058],[0.262697,-2.406668],[0.261189,-2.462688],[0.259730,-2.476443],[0.258318,-2.480900],[0.256949,-2.478758],[0.255622,-2.500091],[0.254335,-2.546533],[0.253085,-2.512188],[0.251871,-2.563731],[0.250690,-2.554399],[0.249543,-2.603127],[0.248425,-2.690507],[0.247338,-2.705349],[0.246279,-2.621517],[0.245246,-2.641499],[0.244239,-2.682819],[0.243257,-2.666308],[0.242299,-2.705681],[0.241363,-2.688432],[0.240449,-2.699174],[0.239556,-2.720102],[0.238683,-2.755359],[0.237830,-2.841936],[0.236994,-2.817590],[0.236177,-2.807875],[0.235377,-2.727215],[0.234594,-2.728568],[0.233827,-2.928644],[0.233075,-2.785125],[0.232338,-2.791316],[0.231616,-2.834321],[0.230908,-2.919278],[0.230213,-2.883378],[0.229531,-2.773423],[0.228862,-2.923973],[0.228205,-3.108937],[0.227560,-3.192416],[0.226926,-2.934223],[0.226304,-2.834416],[0.225692,-2.918265],[0.225091,-2.910491],[0.224500,-3.058460],[0.223919,-3.050543],[0.223347,-2.978503],[0.222785,-2.816582],[0.222232,-2.914038],[0.221687,-3.020144],[0.221151,-3.255804],[0.220624,-3.095113],[0.220105,-2.998582],[0.219593,-3.080652],[0.219089,-2.984751],[0.218593,-2.915105],[0.218104,-3.210940],[0.217622,-2.964763],[0.217147,-3.046339],[0.216679,-3.189961],[0.216217,-2.945627],[0.215762,-3.176465],[0.215313,-3.169857],[0.214871,-3.163339],[0.214434,-3.008275],[0.214003,-3.150566]

n=50000  p=0.75  q=0.60  N=100
[1.442695,-4.401157],[0.910239,-2.127390],[0.721348,-1.490540],[0.621335,-1.267612],[0.558111,-1.195730],[0.513898,-1.192506],[0.480898,-1.217737],[0.455120,-1.259857],[0.434294,-1.308640],[0.417032,-1.361158],[0.402430,-1.411226],[0.389871,-1.462940],[0.378923,-1.510468],[0.369269,-1.555419],[0.360674,-1.600212],[0.352956,-1.645182],[0.345976,-1.684600],[0.339623,-1.727047],[0.333808,-1.762724],[0.328459,-1.800077],[0.323515,-1.835370],[0.318929,-1.863924],[0.314658,-1.896156],[0.310667,-1.936248],[0.306928,-1.958753],[0.303413,-1.993837],[0.300102,-2.015551],[0.296974,-2.036887],[0.294014,-2.073956],[0.291207,-2.105036],[0.288539,-2.120622],[0.286000,-2.143661],[0.283578,-2.160334],[0.281266,-2.197116],[0.279055,-2.220344],[0.276938,-2.225238],[0.274908,-2.256725],[0.272958,-2.271788],[0.271085,-2.293847],[0.269283,-2.320233],[0.267546,-2.335893],[0.265873,-2.332479],[0.264257,-2.365732],[0.262697,-2.379398],[0.261189,-2.405775],[0.259730,-2.402503],[0.258318,-2.434372],[0.256949,-2.466275],[0.255622,-2.478282],[0.254335,-2.496801],[0.253085,-2.485470],[0.251871,-2.503329],[0.250690,-2.505619],[0.249543,-2.523400],[0.248425,-2.564163],[0.247338,-2.549921],[0.246279,-2.592096],[0.245246,-2.623375],[0.244239,-2.637855],[0.243257,-2.663546],[0.242299,-2.629200],[0.241363,-2.637320],[0.240449,-2.649981],[0.239556,-2.682047],[0.238683,-2.710239],[0.237830,-2.684685],[0.236994,-2.614851],[0.236177,-2.681786],[0.235377,-2.784960],[0.234594,-2.756915],[0.233827,-2.760209],[0.233075,-2.733164],[0.232338,-2.762284],[0.231616,-2.782685],[0.230908,-2.798503],[0.230213,-2.758278],[0.229531,-2.757635],[0.228862,-2.924020],[0.228205,-2.834231],[0.227560,-2.962263],[0.226926,-2.899289],[0.226304,-2.834462],[0.225692,-2.839701],[0.225091,-2.845783],[0.224500,-2.884925],[0.223919,-2.860863],[0.223347,-2.823737],[0.222785,-3.125474],[0.222232,-2.873566],[0.221687,-2.986016],[0.221151,-2.978799],[0.220624,-2.942234],[0.220105,-2.909383],[0.219593,-3.143870],[0.219089,-3.024741],[0.218593,-3.218184],[0.218104,-3.210985],[0.217622,-2.813964],[0.217147,-2.958338],[0.216679,-2.918558],[0.216217,-3.095542],[0.215762,-3.326065],[0.215313,-3.082599],[0.214871,-3.014446],[0.214434,-3.070008]

n=100000  p=0.75  q=0.60  N=100
[1.442695,-4.434465],[0.910239,-2.140189],[0.721348,-1.501022],[0.621335,-1.273769],[0.558111,-1.200608],[0.513898,-1.194260],[0.480898,-1.219858],[0.455120,-1.258196],[0.434294,-1.306087],[0.417032,-1.355001],[0.402430,-1.403024],[0.389871,-1.453607],[0.378923,-1.499032],[0.369269,-1.545165],[0.360674,-1.587287],[0.352956,-1.628978],[0.345976,-1.670313],[0.339623,-1.709226],[0.333808,-1.748435],[0.328459,-1.782972],[0.323515,-1.814413],[0.318929,-1.849129],[0.314658,-1.879046],[0.310667,-1.907464],[0.306928,-1.942312],[0.303413,-1.963245],[0.300102,-1.994404],[0.296974,-2.016922],[0.294014,-2.046305],[0.291207,-2.067831],[0.288539,-2.093743],[0.286000,-2.118601],[0.283578,-2.135942],[0.281266,-2.161999],[0.279055,-2.183646],[0.276938,-2.198526],[0.274908,-2.213159],[0.272958,-2.235103],[0.271085,-2.256623],[0.269283,-2.271701],[0.267546,-2.292834],[0.265873,-2.315939],[0.264257,-2.314973],[0.262697,-2.349202],[0.261189,-2.363571],[0.259730,-2.375660],[0.258318,-2.401745],[0.256949,-2.413030],[0.255622,-2.426918],[0.254335,-2.433805],[0.253085,-2.456267],[0.251871,-2.481715],[0.250690,-2.478402],[0.249543,-2.495889],[0.248425,-2.519078],[0.247338,-2.523045],[0.246279,-2.545124],[0.245246,-2.561821],[0.244239,-2.565266],[0.243257,-2.566864],[0.242299,-2.579284],[0.241363,-2.615383],[0.240449,-2.584249],[0.239556,-2.627265],[0.238683,-2.606777],[0.237830,-2.615386],[0.236994,-2.681140],[0.236177,-2.679836],[0.235377,-2.644156],[0.234594,-2.713220],[0.233827,-2.689879],[0.233075,-2.693186],[0.232338,-2.745875],[0.231616,-2.760686],[0.230908,-2.798579],[0.230213,-2.794460],[0.229531,-2.742896],[0.228862,-2.765460],[0.228205,-2.797504],[0.227560,-2.766590],[0.226926,-2.791696],[0.226304,-2.822301],[0.225692,-2.833233],[0.225091,-2.819344],[0.224500,-2.811942],[0.223919,-2.831036],[0.223347,-2.816937],[0.222785,-2.862960],[0.222232,-2.950274],[0.221687,-2.840489],[0.221151,-2.889202],[0.220624,-2.862240],[0.220105,-2.855502],[0.219593,-2.957881],[0.219089,-3.102956],[0.218593,-2.889475],[0.218104,-2.953987],[0.217622,-2.889080],[0.217147,-2.895940],[0.216679,-3.014365],[0.216217,-2.928435],[0.215762,-2.939541],[0.215313,-2.952161],[0.214871,-2.894272],[0.214434,-3.008390],[0.214003,-2.915574],[0.213578,-3.144420],[0.213158,-2.942928],[0.212744,-2.916933],[0.212335,-3.040032],[0.211932,-3.034254],[0.211533,-3.407565],[0.211140,-3.254875],[0.210751,-3.102803],[0.210367,-2.926558],[0.209988,-3.151979],[0.209614,-3.086054],[0.209243,-3.140800],[0.208878,-3.075220],[0.208516,-3.129885],[0.208159,-3.064639],[0.207806,-3.059440],[0.207457,-3.054301],[0.207112,-3.003004],[0.206770,-2.998056],[0.206433,-3.325405],[0.206099,-2.988325],[0.205769,-3.172085],[0.205443,-3.309454],[0.205120,-3.304253],[0.204800,-3.157150],[0.204484,-3.069366],[0.204172,-3.064672],[0.203862,-3.142686],[0.203556,-3.279059],[0.203253,-3.274176],[0.202953,-3.269343],[0.202656,-3.041919],[0.202362,-3.259824],[0.202071,-3.115071],[0.201783,-3.110628],[0.201497,-3.245897],[0.201215,-3.241346],[0.200935,-3.236838]

n=200000  p=0.75  q=0.60  N=100
[1.442695,-4.458005],[0.910239,-2.156779],[0.721348,-1.512108],[0.621335,-1.280998],[0.558111,-1.205332],[0.513898,-1.197186],[0.480898,-1.219891],[0.455120,-1.257358],[0.434294,-1.302143],[0.417032,-1.349677],[0.402430,-1.397827],[0.389871,-1.444959],[0.378923,-1.489590],[0.369269,-1.535525],[0.360674,-1.577023],[0.352956,-1.616079],[0.345976,-1.657393],[0.339623,-1.694469],[0.333808,-1.728919],[0.328459,-1.762023],[0.323515,-1.795271],[0.318929,-1.825338],[0.314658,-1.856648],[0.310667,-1.886502],[0.306928,-1.912952],[0.303413,-1.938293],[0.300102,-1.966347],[0.296974,-1.990241],[0.294014,-2.013367],[0.291207,-2.036393],[0.288539,-2.060132],[0.286000,-2.078486],[0.283578,-2.101559],[0.281266,-2.117802],[0.279055,-2.141569],[0.276938,-2.161578],[0.274908,-2.185579],[0.272958,-2.204640],[0.271085,-2.220889],[0.269283,-2.231649],[0.267546,-2.249909],[0.265873,-2.272586],[0.264257,-2.275885],[0.262697,-2.299157],[0.261189,-2.312055],[0.259730,-2.331686],[0.258318,-2.343460],[0.256949,-2.357040],[0.255622,-2.366106],[0.254335,-2.385915],[0.253085,-2.419154],[0.251871,-2.412456],[0.250690,-2.427321],[0.249543,-2.438361],[0.248425,-2.449722],[0.247338,-2.467622],[0.246279,-2.485959],[0.245246,-2.505775],[0.244239,-2.504071],[0.243257,-2.508337],[0.242299,-2.497354],[0.241363,-2.535537],[0.240449,-2.544813],[0.239556,-2.558910],[0.238683,-2.572702],[0.237830,-2.568153],[0.236994,-2.578008],[0.236177,-2.568489],[0.235377,-2.601577],[0.234594,-2.625745],[0.233827,-2.624112],[0.233075,-2.635876],[0.232338,-2.657071],[0.231616,-2.656513],[0.230908,-2.662178],[0.230213,-2.652989],[0.229531,-2.686045],[0.228862,-2.672699],[0.228205,-2.705009],[0.227560,-2.741775],[0.226926,-2.719007],[0.226304,-2.718969],[0.225692,-2.746097],[0.225091,-2.721945],[0.224500,-2.733781],[0.223919,-2.740279],[0.223347,-2.755270],[0.222785,-2.756152],[0.222232,-2.736459],[0.221687,-2.756178],[0.221151,-2.770035],[0.220624,-2.796419],[0.220105,-2.841630],[0.219593,-2.809660],[0.219089,-2.833040],[0.218593,-2.835925],[0.218104,-2.883044],[0.217622,-2.833004],[0.217147,-2.864446],[0.216679,-2.852492],[0.216217,-2.904857],[0.215762,-2.846178],[0.215313,-2.885412],[0.214871,-2.852586],[0.214434,-2.888421],[0.214003,-2.890400],[0.213578,-2.909813],[0.213158,-2.922644],[0.212744,-2.937242],[0.212335,-2.942489],[0.211932,-2.960469],[0.211533,-3.011649],[0.211140,-2.975832],[0.210751,-2.889638],[0.210367,-2.915216],[0.209988,-2.888945],[0.209614,-3.114075],[0.209243,-2.922914],[0.208878,-2.883858],[0.208516,-2.953241],[0.208159,-3.040152],[0.207806,-3.013101],[0.207457,-3.008039],[0.207112,-3.146594],[0.206770,-2.943838],[0.206433,-3.136283],[0.206099,-2.950780],[0.205769,-2.914335],[0.205443,-3.000483],[0.205120,-3.446462],[0.204800,-3.216098],[0.204484,-2.986485],[0.204172,-3.005966],[0.203862,-3.284023],[0.203556,-3.279089],[0.203253,-3.133322],[0.202953,-3.083410],[0.202656,-3.124120],[0.202362,-3.400121],[0.202071,-3.070010],[0.201783,-3.390389],[0.201497,-3.024560],[0.201215,-2.962433],[0.200935,-3.155397],[0.200658,-3.151045],[0.200383,-3.007840],[0.200112,-3.040244],[0.199842,-3.138237],[0.199575,-3.134047],[0.199311,-3.129897],[0.199049,-3.125785],[0.198790,-3.340103],[0.198533,-3.335783],[0.198278,-3.056630],[0.198025,-3.109706],[0.197775,-3.004748],[0.197527,-3.318887],[0.197281,-3.098020],[0.197038,-3.174085],[0.196796,-3.033785],[0.196556,-3.166335],[0.196319,-3.162510],[0.196084,-3.294632],[0.195850,-3.154956]


====================================================================================================================================================

n=3125 p=0.75  q=0.5  N=100
[1.442695,-6.143604],[0.910239,-3.121760],[0.721348,-2.136966],[0.621335,-1.688341],[0.558111,-1.454946],[0.513898,-1.319350],[0.480898,-1.254498],[0.455120,-1.208110],[0.434294,-1.194863],[0.417032,-1.190734],[0.402430,-1.199621],[0.389871,-1.207465],[0.378923,-1.227617],[0.369269,-1.241115],[0.360674,-1.264768],[0.352956,-1.286197],[0.345976,-1.311528],[0.339623,-1.326645],[0.333808,-1.337984],[0.328459,-1.371624],[0.323515,-1.401020],[0.318929,-1.413544],[0.314658,-1.445378],[0.310667,-1.459528],[0.306928,-1.482819],[0.303413,-1.507648],[0.300102,-1.511394],[0.296974,-1.547422],[0.294014,-1.561997],[0.291207,-1.579751],[0.288539,-1.614419],[0.286000,-1.627124],[0.283578,-1.644605],[0.281266,-1.676698],[0.279055,-1.700630],[0.276938,-1.685764],[0.274908,-1.718448],[0.272958,-1.739039],[0.271085,-1.756628],[0.269283,-1.785614],[0.267546,-1.772803],[0.265873,-1.828713],[0.264257,-1.798550],[0.262697,-1.845601],[0.261189,-1.852555],[0.259730,-1.877607],[0.258318,-1.880285],[0.256949,-1.886349],[0.255622,-1.926781],[0.254335,-1.936160],[0.253085,-1.994034],[0.251871,-1.974014],[0.250690,-1.983813],[0.249543,-2.030961],[0.248425,-1.961570],[0.247338,-2.044884],[0.246279,-1.981170],[0.245246,-2.090101],[0.244239,-2.093634],[0.243257,-2.093605],[0.242299,-2.126996],[0.241363,-2.104149],[0.240449,-2.173343],[0.239556,-2.152660],[0.238683,-2.138773],[0.237830,-2.137145],[0.236994,-2.184049],[0.236177,-2.176518],[0.235377,-2.284376],[0.234594,-2.169621],[0.233827,-2.178658],[0.233075,-2.147931],[0.232338,-2.254882],[0.231616,-2.224691],[0.230908,-2.217887],[0.230213,-2.288672],[0.229531,-2.281894],[0.228862,-2.209402],[0.228205,-2.301366],[0.227560,-2.378540],[0.226926,-2.398645],[0.226304,-2.457169],[0.225692,-2.415737],[0.225091,-2.379245],[0.224500,-2.322902],[0.223919,-2.316889],[0.223347,-2.465787],[0.222785,-2.264539],[0.222232,-2.453473],[0.221687,-2.407044],[0.221151,-2.401226],[0.220624,-2.435724],[0.220105,-2.479105],[0.219593,-2.424343],[0.219089,-2.771392],[0.218593,-2.413302],[0.218104,-2.758929],[0.217622,-2.451145],[0.217147,-2.397340]

n=6250 p=0.75  q=0.5  N=100
[1.442695,-6.390057],[0.910239,-3.246600],[0.721348,-2.229226],[0.621335,-1.762923],[0.558111,-1.511805],[0.513898,-1.376532],[0.480898,-1.284623],[0.455120,-1.239791],[0.434294,-1.214959],[0.417032,-1.206371],[0.402430,-1.203166],[0.389871,-1.207326],[0.378923,-1.211524],[0.369269,-1.223811],[0.360674,-1.237473],[0.352956,-1.257947],[0.345976,-1.270762],[0.339623,-1.294550],[0.333808,-1.306033],[0.328459,-1.331801],[0.323515,-1.348873],[0.318929,-1.364823],[0.314658,-1.387538],[0.310667,-1.405133],[0.306928,-1.423237],[0.303413,-1.444428],[0.300102,-1.465398],[0.296974,-1.484838],[0.294014,-1.493251],[0.291207,-1.514522],[0.288539,-1.537873],[0.286000,-1.555198],[0.283578,-1.562293],[0.281266,-1.580243],[0.279055,-1.587214],[0.276938,-1.614106],[0.274908,-1.626370],[0.272958,-1.652379],[0.271085,-1.672182],[0.269283,-1.674161],[0.267546,-1.687665],[0.265873,-1.693767],[0.264257,-1.729045],[0.262697,-1.726255],[0.261189,-1.764504],[0.259730,-1.758250],[0.258318,-1.789231],[0.256949,-1.784411],[0.255622,-1.791892],[0.254335,-1.819750],[0.253085,-1.827453],[0.251871,-1.831140],[0.250690,-1.858522],[0.249543,-1.861558],[0.248425,-1.869673],[0.247338,-1.905702],[0.246279,-1.906463],[0.245246,-1.905819],[0.244239,-1.924453],[0.243257,-1.946270],[0.242299,-1.965552],[0.241363,-1.979550],[0.240449,-1.962407],[0.239556,-1.968969],[0.238683,-2.017554],[0.237830,-1.966382],[0.236994,-2.033657],[0.236177,-2.020665],[0.235377,-2.017778],[0.234594,-2.005174],[0.233827,-2.036277],[0.233075,-2.074499],[0.232338,-2.052094],[0.231616,-2.096762],[0.230908,-2.096764],[0.230213,-2.065874],[0.229531,-2.077886],[0.228862,-2.136625],[0.228205,-2.203164],[0.227560,-2.185833],[0.226926,-2.122717],[0.226304,-2.125435],[0.225692,-2.222321],[0.225091,-2.190648],[0.224500,-2.224617],[0.223919,-2.218858],[0.223347,-2.261239],[0.222785,-2.264641],[0.222232,-2.268476],[0.221687,-2.244434],[0.221151,-2.230336],[0.220624,-2.252065],[0.220105,-2.195743],[0.219593,-2.335406],[0.219089,-2.361401],[0.218593,-2.284916],[0.218104,-2.485796],[0.217622,-2.300400],[0.217147,-2.474891],[0.216679,-2.352766],[0.216217,-2.464294],[0.215762,-2.459107],[0.215313,-2.320704],[0.214871,-2.300008],[0.214434,-2.415334],[0.214003,-2.323710],[0.213578,-2.615175],[0.213158,-2.548715],[0.212744,-2.424708],[0.212335,-2.344314],[0.211932,-2.387150],[0.211533,-2.529285],[0.211140,-2.477465],[0.210751,-2.580562],[0.210367,-2.575862],[0.209988,-2.425666],[0.209614,-2.651623],[0.209243,-2.501904],[0.208878,-2.450921],[0.208516,-2.493209],[0.208159,-2.488938],[0.207806,-2.772796],[0.207457,-2.480542],[0.207112,-2.476415],[0.206770,-2.531819],[0.206433,-2.384599],[0.206099,-2.750025],[0.205769,-2.414448],[0.205443,-2.456461],[0.205120,-2.594778],[0.204800,-2.732694],[0.204484,-2.728477],[0.204172,-2.499998],[0.203862,-2.578868],[0.203556,-2.574994]


n=12500 p=0.75  q=0.5  N=100
[1.442695,-6.598501],[0.910239,-3.360812],[0.721348,-2.303507],[0.621335,-1.818751],[0.558111,-1.551761],[0.513898,-1.404176],[0.480898,-1.314493],[0.455120,-1.259074],[0.434294,-1.228644],[0.417032,-1.211439],[0.402430,-1.205189],[0.389871,-1.208107],[0.378923,-1.211833],[0.369269,-1.223357],[0.360674,-1.232179],[0.352956,-1.246296],[0.345976,-1.258413],[0.339623,-1.274781],[0.333808,-1.294478],[0.328459,-1.309148],[0.323515,-1.327667],[0.318929,-1.335610],[0.314658,-1.358596],[0.310667,-1.368337],[0.306928,-1.389711],[0.303413,-1.403945],[0.300102,-1.423524],[0.296974,-1.432911],[0.294014,-1.448844],[0.291207,-1.477732],[0.288539,-1.484569],[0.286000,-1.503694],[0.283578,-1.511226],[0.281266,-1.534496],[0.279055,-1.542904],[0.276938,-1.555370],[0.274908,-1.566684],[0.272958,-1.578100],[0.271085,-1.596709],[0.269283,-1.613063],[0.267546,-1.626200],[0.265873,-1.645281],[0.264257,-1.658561],[0.262697,-1.668048],[0.261189,-1.673895],[0.259730,-1.693813],[0.258318,-1.699515],[0.256949,-1.725394],[0.255622,-1.735415],[0.254335,-1.739101],[0.253085,-1.760648],[0.251871,-1.751989],[0.250690,-1.771390],[0.249543,-1.789961],[0.248425,-1.800259],[0.247338,-1.816928],[0.246279,-1.848541],[0.245246,-1.835137],[0.244239,-1.829000],[0.243257,-1.846966],[0.242299,-1.863980],[0.241363,-1.878053],[0.240449,-1.887662],[0.239556,-1.903927],[0.238683,-1.907501],[0.237830,-1.904657],[0.236994,-1.927747],[0.236177,-1.923695],[0.235377,-1.935425],[0.234594,-1.940466],[0.233827,-1.964611],[0.233075,-1.989418],[0.232338,-1.972925],[0.231616,-1.982706],[0.230908,-2.001078],[0.230213,-1.987681],[0.229531,-2.006898],[0.228862,-2.017742],[0.228205,-2.003475],[0.227560,-2.025504],[0.226926,-2.040827],[0.226304,-2.058262],[0.225692,-2.055946],[0.225091,-2.034723],[0.224500,-2.063734],[0.223919,-2.090570],[0.223347,-2.077256],[0.222785,-2.070081],[0.222232,-2.132118],[0.221687,-2.111774],[0.221151,-2.114083],[0.220624,-2.150271],[0.220105,-2.199664],[0.219593,-2.169117],[0.219089,-2.222651],[0.218593,-2.099796],[0.218104,-2.172150],[0.217622,-2.221516],[0.217147,-2.216668],[0.216679,-2.226502],[0.216217,-2.202527],[0.215762,-2.167935],[0.215313,-2.239086],[0.214871,-2.207921],[0.214434,-2.188971],[0.214003,-2.269030],[0.213578,-2.226733],[0.213158,-2.289521],[0.212744,-2.293101],[0.212335,-2.244606],[0.211932,-2.254017],[0.211533,-2.229618],[0.211140,-2.439059],[0.210751,-2.349118],[0.210367,-2.293273],[0.209988,-2.318488],[0.209614,-2.348418],[0.209243,-2.370461],[0.208878,-2.340174],[0.208516,-2.324206],[0.208159,-2.372537],[0.207806,-2.438433],[0.207457,-2.290539],[0.207112,-2.392526],[0.206770,-2.245262],[0.206433,-2.384687],[0.206099,-2.349062],[0.205769,-2.414536],[0.205443,-2.341579],[0.205120,-2.452687],[0.204800,-2.448867],[0.204484,-2.445088],[0.204172,-2.537310],[0.203862,-2.338671],[0.203556,-2.492545],[0.203253,-2.430362],[0.202953,-2.567451],[0.202656,-2.481524],[0.202362,-2.559975],[0.202071,-2.511202],[0.201783,-2.439727],[0.201497,-2.688706],[0.201215,-2.361093],[0.200935,-2.429478],[0.200658,-2.426127],[0.200383,-2.396051],[0.200112,-2.486854],[0.199842,-2.528101],[0.199575,-2.801396],[0.199311,-2.659534],[0.199049,-2.437362],[0.198790,-2.652578],[0.198533,-2.511535],[0.198278,-2.508311],[0.198025,-2.562085],[0.197775,-2.639039],[0.197527,-2.418723]


n=25000 p=0.75  q=0.5  N=100
[1.442695,-6.743472],[0.910239,-3.432999],[0.721348,-2.363652],[0.621335,-1.859963],[0.558111,-1.585737],[0.513898,-1.429767],[0.480898,-1.334379],[0.455120,-1.276334],[0.434294,-1.244212],[0.417032,-1.222862],[0.402430,-1.213510],[0.389871,-1.212713],[0.378923,-1.211456],[0.369269,-1.220490],[0.360674,-1.229885],[0.352956,-1.237813],[0.345976,-1.254385],[0.339623,-1.265895],[0.333808,-1.278337],[0.328459,-1.291405],[0.323515,-1.308266],[0.318929,-1.321829],[0.314658,-1.336955],[0.310667,-1.348797],[0.306928,-1.365263],[0.303413,-1.382337],[0.300102,-1.394794],[0.296974,-1.408082],[0.294014,-1.423412],[0.291207,-1.437029],[0.288539,-1.454587],[0.286000,-1.463962],[0.283578,-1.479799],[0.281266,-1.491516],[0.279055,-1.507545],[0.276938,-1.525980],[0.274908,-1.532680],[0.272958,-1.541678],[0.271085,-1.558613],[0.269283,-1.570416],[0.267546,-1.582063],[0.265873,-1.598446],[0.264257,-1.607316],[0.262697,-1.621050],[0.261189,-1.630696],[0.259730,-1.644060],[0.258318,-1.649877],[0.256949,-1.667184],[0.255622,-1.668460],[0.254335,-1.682237],[0.253085,-1.704812],[0.251871,-1.700487],[0.250690,-1.710965],[0.249543,-1.730026],[0.248425,-1.745481],[0.247338,-1.748439],[0.246279,-1.759487],[0.245246,-1.760339],[0.244239,-1.777213],[0.243257,-1.778966],[0.242299,-1.791509],[0.241363,-1.796186],[0.240449,-1.824920],[0.239556,-1.813071],[0.238683,-1.832251],[0.237830,-1.849912],[0.236994,-1.860823],[0.236177,-1.857098],[0.235377,-1.865999],[0.234594,-1.872372],[0.233827,-1.892628],[0.233075,-1.887156],[0.232338,-1.884268],[0.231616,-1.898731],[0.230908,-1.911827],[0.230213,-1.929804],[0.229531,-1.942495],[0.228862,-1.951631],[0.228205,-1.950695],[0.227560,-1.943308],[0.226926,-1.962427],[0.226304,-1.964930],[0.225692,-1.996016],[0.225091,-1.976172],[0.224500,-1.994376],[0.223919,-1.989862],[0.223347,-2.025892],[0.222785,-1.997242],[0.222232,-2.005930],[0.221687,-1.995903],[0.221151,-2.018662],[0.220624,-2.050039],[0.220105,-2.063150],[0.219593,-2.068966],[0.219089,-2.034829],[0.218593,-2.066135],[0.218104,-2.054936],[0.217622,-2.058071],[0.217147,-2.059220],[0.216679,-2.119408],[0.216217,-2.084874],[0.215762,-2.126313],[0.215313,-2.110682],[0.214871,-2.082770],[0.214434,-2.106773],[0.214003,-2.154293],[0.213578,-2.121746],[0.213158,-2.149850],[0.212744,-2.145673],[0.212335,-2.169903],[0.211932,-2.165779],[0.211533,-2.154845],[0.211140,-2.157685],[0.210751,-2.183516],[0.210367,-2.156843],[0.209988,-2.204031],[0.209614,-2.206264],[0.209243,-2.208710],[0.208878,-2.136876],[0.208516,-2.204267],[0.208159,-2.170269],[0.207806,-2.228250],[0.207457,-2.217097],[0.207112,-2.257816],[0.206770,-2.202631],[0.206433,-2.312818],[0.206099,-2.221511],[0.205769,-2.261901],[0.205443,-2.341612],[0.205120,-2.317054],[0.204800,-2.246432],[0.204484,-2.273696],[0.204172,-2.230253],[0.203862,-2.261341],[0.203556,-2.286661],[0.203253,-2.289510],[0.202953,-2.362176],[0.202656,-2.237565],[0.202362,-2.292535],[0.202071,-2.282612],[0.201783,-2.279356],[0.201497,-2.327703],[0.201215,-2.293422],[0.200935,-2.402679],[0.200658,-2.318006],[0.200383,-2.437691],[0.200112,-2.338416],[0.199842,-2.366075],[0.199575,-2.341889],[0.199311,-2.286495],[0.199049,-2.356687],[0.198790,-2.389858],[0.198533,-2.431069],[0.198278,-2.358887],[0.198025,-2.409006],[0.197775,-2.391305],[0.197527,-2.454768],[0.197281,-2.472499],[0.197038,-2.549336],[0.196796,-2.341256],[0.196556,-2.423971],[0.196319,-2.324361],[0.196084,-2.401078],[0.195850,-2.415261],[0.195619,-2.412406],[0.195389,-2.448784],[0.195161,-2.468917],[0.194936,-2.371418],[0.194712,-2.384279],[0.194490,-2.486389],[0.194269,-2.513519],[0.194051,-2.510691],[0.193834,-2.543226],[0.193619,-2.505104],[0.193405,-2.446704],[0.193194,-2.577937],[0.192984,-2.532071],[0.192775,-2.416026],[0.192569,-2.569594],[0.192363,-2.355523],[0.192160,-2.486224],[0.191958,-2.483609],[0.191757,-2.481013],[0.191558,-2.448908],[0.191360,-2.553470],[0.191164,-2.605848],[0.190969,-2.548255],[0.190776,-2.677912],[0.190584,-2.675219],[0.190394,-2.595347],[0.190205,-2.431609],[0.190017,-2.667255],[0.189830,-2.587669],[0.189645,-2.488270],[0.189462,-2.582640],[0.189279,-2.580153],[0.189098,-2.577682],[0.188918,-2.782776],[0.188739,-2.780144],[0.188562,-2.777529],[0.188385,-2.774932],[0.188210,-2.641896],[0.188036,-2.639455],[0.187864,-2.560858],[0.187692,-2.558519],[0.187522,-2.762209],[0.187352,-2.759715]


n=50000 p=0.75  q=0.5  N=100
[1.442695,-6.906272],[0.910239,-3.537861],[0.721348,-2.425775],[0.621335,-1.912028],[0.558111,-1.626954],[0.513898,-1.464836],[0.480898,-1.362755],[0.455120,-1.298768],[0.434294,-1.258693],[0.417032,-1.235282],[0.402430,-1.221413],[0.389871,-1.216588],[0.378923,-1.217362],[0.369269,-1.219988],[0.360674,-1.227523],[0.352956,-1.234692],[0.345976,-1.244649],[0.339623,-1.255333],[0.333808,-1.266646],[0.328459,-1.278167],[0.323515,-1.290411],[0.318929,-1.303233],[0.314658,-1.316154],[0.310667,-1.327730],[0.306928,-1.341450],[0.303413,-1.357123],[0.300102,-1.369242],[0.296974,-1.380650],[0.294014,-1.394346],[0.291207,-1.403114],[0.288539,-1.414745],[0.286000,-1.427001],[0.283578,-1.444824],[0.281266,-1.456725],[0.279055,-1.466428],[0.276938,-1.476754],[0.274908,-1.492378],[0.272958,-1.505562],[0.271085,-1.512002],[0.269283,-1.527531],[0.267546,-1.534800],[0.265873,-1.546341],[0.264257,-1.554617],[0.262697,-1.567839],[0.261189,-1.578361],[0.259730,-1.592531],[0.258318,-1.597710],[0.256949,-1.605196],[0.255622,-1.621542],[0.254335,-1.631229],[0.253085,-1.638513],[0.251871,-1.653897],[0.250690,-1.654716],[0.249543,-1.663158],[0.248425,-1.675911],[0.247338,-1.685223],[0.246279,-1.688272],[0.245246,-1.706661],[0.244239,-1.701309],[0.243257,-1.712079],[0.242299,-1.725443],[0.241363,-1.735954],[0.240449,-1.752406],[0.239556,-1.751795],[0.238683,-1.763343],[0.237830,-1.777527],[0.236994,-1.775505],[0.236177,-1.779877],[0.235377,-1.791177],[0.234594,-1.800193],[0.233827,-1.815266],[0.233075,-1.819302],[0.232338,-1.815616],[0.231616,-1.827879],[0.230908,-1.848329],[0.230213,-1.850062],[0.229531,-1.850777],[0.228862,-1.861514],[0.228205,-1.865714],[0.227560,-1.881643],[0.226926,-1.881242],[0.226304,-1.895296],[0.225692,-1.892539],[0.225091,-1.897189],[0.224500,-1.896781],[0.223919,-1.918533],[0.223347,-1.924239],[0.222785,-1.936797],[0.222232,-1.928301],[0.221687,-1.951881],[0.221151,-1.948347],[0.220624,-1.957446],[0.220105,-1.960192],[0.219593,-1.957919],[0.219089,-1.969714],[0.218593,-1.976058],[0.218104,-1.975728],[0.217622,-1.974380],[0.217147,-1.998797],[0.216679,-1.994056],[0.216217,-2.005865],[0.215762,-2.011570],[0.215313,-2.041867],[0.214871,-2.020296],[0.214434,-2.046315],[0.214003,-2.040417],[0.213578,-2.032843],[0.213158,-2.031773],[0.212744,-2.054728],[0.212335,-2.051446],[0.211932,-2.067813],[0.211533,-2.075199],[0.211140,-2.039895],[0.210751,-2.092830],[0.210367,-2.115753],[0.209988,-2.093178],[0.209614,-2.117178],[0.209243,-2.094893],[0.208878,-2.099797],[0.208516,-2.110204],[0.208159,-2.110773],[0.207806,-2.146561],[0.207457,-2.137926],[0.207112,-2.107646],[0.206770,-2.127171],[0.206433,-2.136215],[0.206099,-2.139305],[0.205769,-2.155359],[0.205443,-2.165490],[0.205120,-2.162086],[0.204800,-2.163427],[0.204484,-2.185366],[0.204172,-2.173259],[0.203862,-2.195481],[0.203556,-2.171903],[0.203253,-2.196813],[0.202953,-2.167225],[0.202656,-2.213729],[0.202362,-2.148957],[0.202071,-2.188079],[0.201783,-2.238308],[0.201497,-2.251713],[0.201215,-2.204809],[0.200935,-2.211201],[0.200658,-2.290724],[0.200383,-2.212508],[0.200112,-2.239107],[0.199842,-2.222113],[0.199575,-2.267768],[0.199311,-2.224456],[0.199049,-2.251751],[0.198790,-2.318327],[0.198533,-2.262886],[0.198278,-2.218590],[0.198025,-2.264305],[0.197775,-2.284738],[0.197527,-2.313009],[0.197281,-2.283186],[0.197038,-2.272155],[0.196796,-2.347165],[0.196556,-2.279025],[0.196319,-2.298862],[0.196084,-2.300947],[0.195850,-2.293371],[0.195619,-2.345352],[0.195389,-2.302819],[0.195161,-2.374198],[0.194936,-2.350164],[0.194712,-2.334479],[0.194490,-2.325641],[0.194269,-2.317029],[0.194051,-2.339496],[0.193834,-2.269762],[0.193619,-2.370930],[0.193405,-2.338504],[0.193194,-2.350261],[0.192984,-2.371366],[0.192775,-2.345170],[0.192569,-2.393177],[0.192363,-2.381242],[0.192160,-2.337680],[0.191958,-2.358756],[0.191757,-2.392927],[0.191558,-2.423362],[0.191360,-2.420862],[0.191164,-2.366396],[0.190969,-2.441418],[0.190776,-2.370902],[0.190584,-2.465873],[0.190394,-2.375916],[0.190205,-2.431641],[0.190017,-2.371213],[0.189830,-2.413761],[0.189645,-2.322273],[0.189462,-2.528167],[0.189279,-2.372240],[0.189098,-2.431505],[0.188918,-2.389965],[0.188739,-2.458423],[0.188562,-2.604784],[0.188385,-2.422344],[0.188210,-2.420093],[0.188036,-2.417856],[0.187864,-2.365238],[0.187692,-2.504555],[0.187522,-2.502280],[0.187352,-2.409060],[0.187184,-2.475730],[0.187017,-2.520520],[0.186851,-2.581152],[0.186686,-2.415436],[0.186522,-2.488944],[0.186359,-2.411210],[0.186198,-2.409117],[0.186037,-2.535988],[0.185877,-2.662651],[0.185718,-2.456345],[0.185561,-2.563329],[0.185404,-2.498780],[0.185248,-2.525237],[0.185093,-2.651424],[0.184940,-2.521030],[0.184787,-2.518945],[0.184635,-2.516874],[0.184484,-2.548450],[0.184333,-2.640538],[0.184184,-2.585414],[0.184036,-2.636275],[0.183888,-2.836185],[0.183742,-2.579204],[0.183596,-2.428275],[0.183451,-2.702284],[0.183307,-2.532200],[0.183164,-2.571094],[0.183022,-2.494886],[0.182880,-2.567109],[0.182739,-2.462870],[0.182600,-2.689738],[0.182460,-2.687689],[0.182322,-2.611726],[0.182185,-2.609756],[0.182048,-2.555425],[0.181912,-2.805699],[0.181777,-2.511055],[0.181642,-2.675634],[0.181508,-2.673664],[0.181375,-2.797424],[0.181243,-2.669756],[0.181111,-2.667818],[0.180981,-2.467063],[0.180850,-2.590645],[0.180721,-2.787333],[0.180592,-2.660170],[0.180464,-2.533196],[0.180337,-2.781408],[0.180210,-2.654541],[0.180084,-2.652685],[0.179959,-2.775576],[0.179834,-2.649001],[0.179710,-2.647174]

n=100000 p=0.75  q=0.5  N=100
[1.442695,-7.077548],[0.910239,-3.629168],[0.721348,-2.500978],[0.621335,-1.966150],[0.558111,-1.673697],[0.513898,-1.499101],[0.480898,-1.391888],[0.455120,-1.322979],[0.434294,-1.279417],[0.417032,-1.251780],[0.402430,-1.233865],[0.389871,-1.224637],[0.378923,-1.221020],[0.369269,-1.221311],[0.360674,-1.225611],[0.352956,-1.230967],[0.345976,-1.237982],[0.339623,-1.247235],[0.333808,-1.256696],[0.328459,-1.267741],[0.323515,-1.276869],[0.318929,-1.287838],[0.314658,-1.297759],[0.310667,-1.310391],[0.306928,-1.323037],[0.303413,-1.330985],[0.300102,-1.344408],[0.296974,-1.355432],[0.294014,-1.367650],[0.291207,-1.377401],[0.288539,-1.388963],[0.286000,-1.400357],[0.283578,-1.409300],[0.281266,-1.423677],[0.279055,-1.432544],[0.276938,-1.443683],[0.274908,-1.451686],[0.272958,-1.463757],[0.271085,-1.473666],[0.269283,-1.485587],[0.267546,-1.494894],[0.265873,-1.503230],[0.264257,-1.513614],[0.262697,-1.524371],[0.261189,-1.531734],[0.259730,-1.538774],[0.258318,-1.550721],[0.256949,-1.558763],[0.255622,-1.567591],[0.254335,-1.578939],[0.253085,-1.582969],[0.251871,-1.595137],[0.250690,-1.600016],[0.249543,-1.607593],[0.248425,-1.615594],[0.247338,-1.620840],[0.246279,-1.634283],[0.245246,-1.648787],[0.244239,-1.651661],[0.243257,-1.653683],[0.242299,-1.662446],[0.241363,-1.669986],[0.240449,-1.682549],[0.239556,-1.684848],[0.238683,-1.698501],[0.237830,-1.704582],[0.236994,-1.710682],[0.236177,-1.716930],[0.235377,-1.721885],[0.234594,-1.733825],[0.233827,-1.735911],[0.233075,-1.746522],[0.232338,-1.747356],[0.231616,-1.754594],[0.230908,-1.763547],[0.230213,-1.768759],[0.229531,-1.777513],[0.228862,-1.784441],[0.228205,-1.791950],[0.227560,-1.791383],[0.226926,-1.807559],[0.226304,-1.808350],[0.225692,-1.822101],[0.225091,-1.821628],[0.224500,-1.825007],[0.223919,-1.825126],[0.223347,-1.839640],[0.222785,-1.845004],[0.222232,-1.844863],[0.221687,-1.852668],[0.221151,-1.857339],[0.220624,-1.868138],[0.220105,-1.853396],[0.219593,-1.872115],[0.219089,-1.879052],[0.218593,-1.881878],[0.218104,-1.886213],[0.217622,-1.892868],[0.217147,-1.897509],[0.216679,-1.920331],[0.216217,-1.919942],[0.215762,-1.912054],[0.215313,-1.919321],[0.214871,-1.920556],[0.214434,-1.944377],[0.214003,-1.936604],[0.213578,-1.947257],[0.213158,-1.943432],[0.212744,-1.952250],[0.212335,-1.955393],[0.211932,-1.957913],[0.211533,-1.961997],[0.211140,-1.971854],[0.210751,-1.969911],[0.210367,-1.990077],[0.209988,-2.003343],[0.209614,-1.994864],[0.209243,-1.996822],[0.208878,-2.001360],[0.208516,-2.013933],[0.208159,-2.021882],[0.207806,-2.001607],[0.207457,-2.017132],[0.207112,-2.023709],[0.206770,-2.058073],[0.206433,-2.025580],[0.206099,-2.021554],[0.205769,-2.045098],[0.205443,-2.047033],[0.205120,-2.060161],[0.204800,-2.062695],[0.204484,-2.075637],[0.204172,-2.083211],[0.203862,-2.071952],[0.203556,-2.059538],[0.203253,-2.078841],[0.202953,-2.084386],[0.202656,-2.080168],[0.202362,-2.095394],[0.202071,-2.095582],[0.201783,-2.090032],[0.201497,-2.090927],[0.201215,-2.102757],[0.200935,-2.101229],[0.200658,-2.120485],[0.200383,-2.112199],[0.200112,-2.116275],[0.199842,-2.143841],[0.199575,-2.112967],[0.199311,-2.119893],[0.199049,-2.129072],[0.198790,-2.131645],[0.198533,-2.140981],[0.198278,-2.147047],[0.198025,-2.144313],[0.197775,-2.150803],[0.197527,-2.162182],[0.197281,-2.178294],[0.197038,-2.167166],[0.196796,-2.180457],[0.196556,-2.165437],[0.196319,-2.159262],[0.196084,-2.173841],[0.195850,-2.171253],[0.195619,-2.200554],[0.195389,-2.201001],[0.195161,-2.179558],[0.194936,-2.170244],[0.194712,-2.212538],[0.194490,-2.187853],[0.194269,-2.182408],[0.194051,-2.201710],[0.193834,-2.205935],[0.193619,-2.208650],[0.193405,-2.262437],[0.193194,-2.198649],[0.192984,-2.225444],[0.192775,-2.217228],[0.192569,-2.220656],[0.192363,-2.243416],[0.192160,-2.226004],[0.191958,-2.245499],[0.191757,-2.238587],[0.191558,-2.219032],[0.191360,-2.260475],[0.191164,-2.236218],[0.190969,-2.272006],[0.190776,-2.236332],[0.190584,-2.264642],[0.190394,-2.295443],[0.190205,-2.268586],[0.190017,-2.255166],[0.189830,-2.247606],[0.189645,-2.314568],[0.189462,-2.259724],[0.189279,-2.257547],[0.189098,-2.261205],[0.188918,-2.274420],[0.188739,-2.292510],[0.188562,-2.260779],[0.188385,-2.291801],[0.188210,-2.275723],[0.188036,-2.283974],[0.187864,-2.292822],[0.187692,-2.306378],[0.187522,-2.316930],[0.187352,-2.337998],[0.187184,-2.335899],[0.187017,-2.365952],[0.186851,-2.358102],[0.186686,-2.339777],[0.186522,-2.359693],[0.186359,-2.363550],[0.186198,-2.338901],[0.186037,-2.365559],[0.185877,-2.412916],[0.185718,-2.322561],[0.185561,-2.359505],[0.185404,-2.398883],[0.185248,-2.382040],[0.185093,-2.373064],[0.184940,-2.364366],[0.184787,-2.349662],[0.184635,-2.347730],[0.184484,-2.358537],[0.184333,-2.343900],[0.184184,-2.383102],[0.184036,-2.366452],[0.183888,-2.332211],[0.183742,-2.385198],[0.183596,-2.408966],[0.183451,-2.373618],[0.183307,-2.324840],[0.183164,-2.385840],[0.183022,-2.401429],[0.182880,-2.508905],[0.182739,-2.388810],[0.182600,-2.474551],[0.182460,-2.376675],[0.182322,-2.432934],[0.182185,-2.420054],[0.182048,-2.397989],[0.181912,-2.386866],[0.181777,-2.493764],[0.181642,-2.392644],[0.181508,-2.433789],[0.181375,-2.389130],[0.181243,-2.430231],[0.181111,-2.484640],[0.180981,-2.519162],[0.180850,-2.391995],[0.180721,-2.449093],[0.180592,-2.477517],[0.180464,-2.350672],[0.180337,-2.458322],[0.180210,-2.456595],[0.180084,-2.506684],[0.179959,-2.610716],[0.179834,-2.484255],[0.179710,-2.647208],[0.179587,-2.480836],[0.179464,-2.479140],[0.179342,-2.444755],[0.179220,-2.415472],[0.179099,-2.441451],[0.178979,-2.472443],[0.178859,-2.562155],[0.178740,-2.593038],[0.178622,-2.467508],[0.178504,-2.448867],[0.178387,-2.483055],[0.178270,-2.390365],[0.178154,-2.479814],[0.178038,-2.745989],[0.177923,-2.476605],[0.177809,-2.475012],[0.177695,-2.617526],[0.177582,-2.543854],[0.177469,-2.574595],[0.177357,-2.663565],[0.177245,-2.539031],[0.177134,-2.510134],[0.177023,-2.464078],[0.176913,-2.534278],[0.176804,-2.849498],[0.176695,-2.563362],[0.176586,-2.502371],[0.176478,-2.456489],[0.176371,-2.526504],[0.176264,-2.596440],[0.176157,-2.555563],[0.176051,-2.471280],[0.175945,-2.552493],[0.175840,-2.590207],[0.175736,-2.549452],[0.175632,-2.488847],[0.175528,-2.707273],[0.175425,-2.462492],[0.175322,-2.582574],[0.175220,-2.581069],[0.175118,-2.481570],[0.175017,-2.539023],[0.174916,-2.626911],[0.174816,-2.433349],[0.174716,-2.815847],[0.174616,-2.622407],[0.174517,-2.570713],[0.174418,-2.471652],[0.174320,-2.567813],[0.174222,-2.527495],[0.174125,-2.806326]

n=200000 p=0.75  q=0.5  N=100
[1.442695,-7.169769],[0.910239,-3.692149],[0.721348,-2.542724],[0.621335,-2.000480],[0.558111,-1.701078],[0.513898,-1.522392],[0.480898,-1.410417],[0.455120,-1.338891],[0.434294,-1.292246],[0.417032,-1.263590],[0.402430,-1.242627],[0.389871,-1.232286],[0.378923,-1.226603],[0.369269,-1.226261],[0.360674,-1.227860],[0.352956,-1.232417],[0.345976,-1.236955],[0.339623,-1.244953],[0.333808,-1.252254],[0.328459,-1.261857],[0.323515,-1.270647],[0.318929,-1.280585],[0.314658,-1.291170],[0.310667,-1.300486],[0.306928,-1.311448],[0.303413,-1.321723],[0.300102,-1.331570],[0.296974,-1.341891],[0.294014,-1.351389],[0.291207,-1.363325],[0.288539,-1.372379],[0.286000,-1.382273],[0.283578,-1.391603],[0.281266,-1.401538],[0.279055,-1.412160],[0.276938,-1.421260],[0.274908,-1.430972],[0.272958,-1.440896],[0.271085,-1.449903],[0.269283,-1.457633],[0.267546,-1.467912],[0.265873,-1.476125],[0.264257,-1.486776],[0.262697,-1.493319],[0.261189,-1.503650],[0.259730,-1.510863],[0.258318,-1.520303],[0.256949,-1.528189],[0.255622,-1.536208],[0.254335,-1.543887],[0.253085,-1.554115],[0.251871,-1.559926],[0.250690,-1.567687],[0.249543,-1.577338],[0.248425,-1.584634],[0.247338,-1.589463],[0.246279,-1.599751],[0.245246,-1.602316],[0.244239,-1.612049],[0.243257,-1.622802],[0.242299,-1.627266],[0.241363,-1.635705],[0.240449,-1.641674],[0.239556,-1.651065],[0.238683,-1.652092],[0.237830,-1.658282],[0.236994,-1.669217],[0.236177,-1.675959],[0.235377,-1.680177],[0.234594,-1.686290],[0.233827,-1.689071],[0.233075,-1.696994],[0.232338,-1.707353],[0.231616,-1.713060],[0.230908,-1.717910],[0.230213,-1.724349],[0.229531,-1.732628],[0.228862,-1.735160],[0.228205,-1.741412],[0.227560,-1.745127],[0.226926,-1.754364],[0.226304,-1.759766],[0.225692,-1.760653],[0.225091,-1.770023],[0.224500,-1.775052],[0.223919,-1.778609],[0.223347,-1.783261],[0.222785,-1.792056],[0.222232,-1.796731],[0.221687,-1.801147],[0.221151,-1.806188],[0.220624,-1.811790],[0.220105,-1.821135],[0.219593,-1.824668],[0.219089,-1.833513],[0.218593,-1.834225],[0.218104,-1.832299],[0.217622,-1.844091],[0.217147,-1.849861],[0.216679,-1.848771],[0.216217,-1.856112],[0.215762,-1.862134],[0.215313,-1.861606],[0.214871,-1.872726],[0.214434,-1.874758],[0.214003,-1.882576],[0.213578,-1.886101],[0.213158,-1.886525],[0.212744,-1.892201],[0.212335,-1.897024],[0.211932,-1.903472],[0.211533,-1.910429],[0.211140,-1.914524],[0.210751,-1.922563],[0.210367,-1.926323],[0.209988,-1.918218],[0.209614,-1.934366],[0.209243,-1.939439],[0.208878,-1.942123],[0.208516,-1.949518],[0.208159,-1.956112],[0.207806,-1.964664],[0.207457,-1.958076],[0.207112,-1.964553],[0.206770,-1.967965],[0.206433,-1.968726],[0.206099,-1.960458],[0.205769,-1.973696],[0.205443,-1.980438],[0.205120,-1.976852],[0.204800,-1.989787],[0.204484,-2.002222],[0.204172,-1.996617],[0.203862,-2.013256],[0.203556,-2.004563],[0.203253,-2.003512],[0.202953,-2.008468],[0.202656,-2.018635],[0.202362,-2.026731],[0.202071,-2.024724],[0.201783,-2.006122],[0.201497,-2.019659],[0.201215,-2.029238],[0.200935,-2.032291],[0.200658,-2.048464],[0.200383,-2.037395],[0.200112,-2.047842],[0.199842,-2.053906],[0.199575,-2.065932],[0.199311,-2.064135],[0.199049,-2.055859],[0.198790,-2.062848],[0.198533,-2.056386],[0.198278,-2.074499],[0.198025,-2.063371],[0.197775,-2.068893],[0.197527,-2.065953],[0.197281,-2.083670],[0.197038,-2.087684],[0.196796,-2.099406],[0.196556,-2.095587],[0.196319,-2.087269],[0.196084,-2.083953],[0.195850,-2.092286],[0.195619,-2.113388],[0.195389,-2.127472],[0.195161,-2.107490],[0.194936,-2.126228],[0.194712,-2.116990],[0.194490,-2.111520],[0.194269,-2.142640],[0.194051,-2.132020],[0.193834,-2.116878],[0.193619,-2.142154],[0.193405,-2.142281],[0.193194,-2.150208],[0.192984,-2.123174],[0.192775,-2.140999],[0.192569,-2.133010],[0.192363,-2.159561],[0.192160,-2.140014],[0.191958,-2.148618],[0.191757,-2.169308],[0.191558,-2.146246],[0.191360,-2.175297],[0.191164,-2.174730],[0.190969,-2.176730],[0.190776,-2.167012],[0.190584,-2.181044],[0.190394,-2.159428],[0.190205,-2.179386],[0.190017,-2.178137],[0.189830,-2.212793],[0.189645,-2.196894],[0.189462,-2.198884],[0.189279,-2.205274],[0.189098,-2.185535],[0.188918,-2.226603],[0.188739,-2.186396],[0.188562,-2.222404],[0.188385,-2.222822],[0.188210,-2.243395],[0.188036,-2.207747],[0.187864,-2.240681],[0.187692,-2.251889],[0.187522,-2.210146],[0.187352,-2.244791],[0.187184,-2.232576],[0.187017,-2.254748],[0.186851,-2.237295],[0.186686,-2.215651],[0.186522,-2.253670],[0.186359,-2.234391],[0.186198,-2.237011],[0.186037,-2.286055],[0.185877,-2.236259],[0.185718,-2.235917],[0.185561,-2.280203],[0.185404,-2.250274],[0.185248,-2.295434],[0.185093,-2.241387],[0.184940,-2.259009],[0.184787,-2.246268],[0.184635,-2.259053],[0.184484,-2.297423],[0.184333,-2.297931],[0.184184,-2.324463],[0.184036,-2.291847],[0.183888,-2.297223],[0.183742,-2.285845],[0.183596,-2.314280],[0.183451,-2.294224],[0.183307,-2.267019],[0.183164,-2.298213],[0.183022,-2.281579],[0.182880,-2.305256],[0.182739,-2.320626],[0.182600,-2.307252],[0.182460,-2.274582],[0.182322,-2.298221],[0.182185,-2.325936],[0.182048,-2.330692],[0.181912,-2.322453],[0.181777,-2.351965],[0.181642,-2.335686],[0.181508,-2.323785],[0.181375,-2.346773],[0.181243,-2.345062],[0.181111,-2.390500],[0.180981,-2.327180],[0.180850,-2.364132],[0.180721,-2.327352],[0.180592,-2.393683],[0.180464,-2.367888],[0.180337,-2.353174],[0.180210,-2.335492],[0.180084,-2.372137],[0.179959,-2.300704],[0.179834,-2.334485],[0.179710,-2.387197],[0.179587,-2.380352],[0.179464,-2.354761],[0.179342,-2.340188],[0.179220,-2.351564],[0.179099,-2.317324],[0.178979,-2.339667],[0.178859,-2.356003],[0.178740,-2.364099],[0.178622,-2.372742],[0.178504,-2.376505],[0.178387,-2.391945],[0.178270,-2.378875],[0.178154,-2.421305],[0.178038,-2.375784],[0.177923,-2.385732],[0.177809,-2.356789],[0.177695,-2.422323],[0.177582,-2.393404],[0.177469,-2.405036],[0.177357,-2.425260],[0.177245,-2.388867],[0.177134,-2.393811],[0.177023,-2.420700],[0.176913,-2.443921],[0.176804,-2.481860],[0.176695,-2.424060],[0.176586,-2.393072],[0.176478,-2.413245],[0.176371,-2.487163],[0.176264,-2.453517],[0.176157,-2.401357],[0.176051,-2.407405],[0.175945,-2.459147],[0.175840,-2.412341],[0.175736,-2.490337],[0.175632,-2.488862],[0.175528,-2.500401],[0.175425,-2.528237],[0.175322,-2.413389],[0.175220,-2.420531],[0.175118,-2.428107],[0.175017,-2.468075],[0.174916,-2.478720],[0.174816,-2.625418],[0.174716,-2.405039],[0.174616,-2.412189],[0.174517,-2.499967],[0.174418,-2.437803],[0.174320,-2.512314],[0.174222,-2.456869],[0.174125,-2.509501],[0.174028,-2.543026],[0.173931,-2.452767],[0.173835,-2.521895],[0.173740,-2.474923],[0.173644,-2.502573],[0.173549,-2.579647],[0.173455,-2.555080],[0.173361,-2.533275],[0.173267,-2.531906],[0.173174,-2.530542],[0.173081,-2.452711],[0.172988,-2.527831],[0.172896,-2.462906],[0.172804,-2.525143],[0.172713,-2.663865],[0.172622,-2.487837],[0.172531,-2.471518],[0.172441,-2.501664],[0.172351,-2.442369],[0.172261,-2.517210],[0.172172,-2.497766],[0.172083,-2.480076],[0.171995,-2.614412],[0.171907,-2.462573],[0.171819,-2.476266],[0.171731,-2.509467],[0.171644,-2.508195],[0.171558,-2.431128],[0.171471,-2.525861],[0.171385,-2.504408],[0.171299,-2.440164],[0.171214,-2.602545],[0.171129,-2.601252],[0.171044,-2.599964],[0.170960,-2.567512],[0.170876,-2.462675],[0.170792,-2.515858],[0.170709,-2.632955],[0.170626,-2.493308],[0.170543,-2.457875],[0.170460,-2.510970],[0.170378,-2.440678],[0.170296,-2.557546],[0.170215,-2.587355],[0.170134,-2.528875],[0.170053,-2.584890],[0.169972,-2.526474],[0.169892,-2.525280],[0.169812,-2.667971],[0.169732,-2.549069],[0.169652,-2.616664],[0.169573,-2.497904],[0.169494,-2.576406],[0.169416,-2.457782],[0.169338,-2.474488],[0.169260,-2.727927],[0.169182,-2.514730],[0.169105,-2.437147],[0.169027,-2.607023],[0.168950,-2.537334],[0.168874,-2.566973],[0.168798,-2.652039],[0.168722,-2.719255],[0.168646,-2.484241],[0.168570,-2.648467],[0.168495,-2.647285],[0.168420,-2.503405],[0.168345,-2.829879],[0.168271,-2.643764],[0.168197,-2.710796],[0.168123,-2.641436],[0.168049,-2.523796],[0.167976,-2.707234],[0.167903,-2.521595],[0.167830,-2.520500],[0.167757,-2.703709],[0.167685,-2.634551],[0.167612,-2.701379],[0.167540,-2.632288],[0.167469,-2.545615],[0.167397,-2.581882],[0.167326,-2.696766],[0.167255,-2.695623],[0.167185,-2.626696]


==========================================================================================


n=3125  p=0.75  q=0.40  N=100
[1.442695,-9.139243],[0.910239,-4.876723],[0.721348,-3.444973],[0.621335,-2.705424],[0.558111,-2.273165],[0.513898,-1.973474],[0.480898,-1.784606],[0.455120,-1.635859],[0.434294,-1.527710],[0.417032,-1.440489],[0.402430,-1.382780],[0.389871,-1.330093],[0.378923,-1.287919],[0.369269,-1.259127],[0.360674,-1.236838],[0.352956,-1.214580],[0.345976,-1.209794],[0.339623,-1.191986],[0.333808,-1.182989],[0.328459,-1.183478],[0.323515,-1.175158],[0.318929,-1.174404],[0.314658,-1.174730],[0.310667,-1.171960],[0.306928,-1.175617],[0.303413,-1.177624],[0.300102,-1.179618],[0.296974,-1.179384],[0.294014,-1.183319],[0.291207,-1.199348],[0.288539,-1.204233],[0.286000,-1.194707],[0.283578,-1.206484],[0.281266,-1.218527],[0.279055,-1.216041],[0.276938,-1.228324],[0.274908,-1.225476],[0.272958,-1.238272],[0.271085,-1.240515],[0.269283,-1.266317],[0.267546,-1.262340],[0.265873,-1.268934],[0.264257,-1.277520],[0.262697,-1.276293],[0.261189,-1.286449],[0.259730,-1.302864],[0.258318,-1.303758],[0.256949,-1.307698],[0.255622,-1.332267],[0.254335,-1.322883],[0.253085,-1.330441],[0.251871,-1.346537],[0.250690,-1.344472],[0.249543,-1.362458],[0.248425,-1.369407],[0.247338,-1.373419],[0.246279,-1.378133],[0.245246,-1.396789],[0.244239,-1.391055],[0.243257,-1.410321],[0.242299,-1.390858],[0.241363,-1.419786],[0.240449,-1.427165],[0.239556,-1.431329],[0.238683,-1.440997],[0.237830,-1.443620],[0.236994,-1.447926],[0.236177,-1.455873],[0.235377,-1.482321],[0.234594,-1.470553],[0.233827,-1.488109],[0.233075,-1.500865],[0.232338,-1.492425],[0.231616,-1.494741],[0.230908,-1.514916],[0.230213,-1.516158],[0.229531,-1.544842],[0.228862,-1.551658],[0.228205,-1.553064],[0.227560,-1.574410],[0.226926,-1.556485],[0.226304,-1.575446],[0.225692,-1.570427],[0.225091,-1.572390],[0.224500,-1.577782],[0.223919,-1.599365],[0.223347,-1.604513],[0.222785,-1.636073],[0.222232,-1.632011],[0.221687,-1.626918],[0.221151,-1.619742],[0.220624,-1.649353],[0.220105,-1.656956],[0.219593,-1.694717],[0.219089,-1.646721],[0.218593,-1.660380],[0.218104,-1.706379],[0.217622,-1.662932],[0.217147,-1.665172],[0.216679,-1.698725],[0.216217,-1.717302],[0.215762,-1.713687],[0.215313,-1.689777],[0.214871,-1.695294],[0.214434,-1.721269],[0.214003,-1.756827],[0.213578,-1.755865],[0.213158,-1.757552],[0.212744,-1.806863],[0.212335,-1.800098],[0.211932,-1.787114],[0.211533,-1.774622],[0.211140,-1.771320],[0.210751,-1.793254],[0.210367,-1.830356],[0.209988,-1.793536],[0.209614,-1.878792],[0.209243,-1.794151],[0.208878,-1.805679],[0.208516,-1.839814],[0.208159,-1.850701],[0.207806,-1.896362],[0.207457,-1.817360],[0.207112,-1.794213],[0.206770,-1.863915],[0.206433,-1.825970],[0.206099,-1.920804],[0.205769,-1.871812],[0.205443,-1.868843],[0.205120,-1.877975],[0.204800,-1.958089],[0.204484,-1.872156],[0.204172,-1.961576],[0.203862,-1.931380],[0.203556,-1.937142],[0.203253,-1.901668],[0.202953,-1.898861],[0.202656,-1.937585],[0.202362,-2.012277],[0.202071,-2.009383],[0.201783,-1.958819],[0.201497,-1.945713],[0.201215,-2.127356],[0.200935,-1.972939],[0.200658,-2.057568],[0.200383,-1.992604],[0.200112,-2.051966],[0.199842,-1.962210],[0.199575,-2.013129],[0.199311,-2.164568],[0.199049,-1.954424],[0.198790,-2.021116],[0.198533,-1.949352],[0.198278,-1.935517],[0.198025,-2.013344],[0.197775,-2.046859],[0.197527,-2.008278],[0.197281,-2.041747],[0.197038,-2.083192],[0.196796,-2.173133],[0.196556,-1.929947],[0.196319,-2.031788],[0.196084,-2.165266],[0.195850,-2.096790],[0.195619,-2.005895],[0.195389,-2.201197],[0.195161,-2.089417],[0.194936,-2.060969],[0.194712,-2.084602],[0.194490,-2.460683],[0.194269,-2.010574]

n=6250   p=0.75 q=0.40  N=100
[1.442695,-9.960840],[0.910239,-5.330236],[0.721348,-3.780709],[0.621335,-2.950773],[0.558111,-2.494357],[0.513898,-2.154279],[0.480898,-1.930262],[0.455120,-1.767304],[0.434294,-1.640686],[0.417032,-1.548334],[0.402430,-1.474223],[0.389871,-1.414545],[0.378923,-1.367654],[0.369269,-1.326383],[0.360674,-1.286547],[0.352956,-1.268157],[0.345976,-1.244813],[0.339623,-1.228469],[0.333808,-1.215304],[0.328459,-1.204374],[0.323515,-1.191826],[0.318929,-1.184060],[0.314658,-1.180936],[0.310667,-1.178046],[0.306928,-1.172390],[0.303413,-1.170908],[0.300102,-1.171615],[0.296974,-1.168964],[0.294014,-1.172345],[0.291207,-1.173573],[0.288539,-1.175190],[0.286000,-1.173526],[0.283578,-1.182946],[0.281266,-1.182584],[0.279055,-1.187998],[0.276938,-1.192319],[0.274908,-1.194789],[0.272958,-1.204366],[0.271085,-1.201995],[0.269283,-1.206338],[0.267546,-1.214113],[0.265873,-1.215047],[0.264257,-1.214238],[0.262697,-1.225022],[0.261189,-1.231023],[0.259730,-1.238522],[0.258318,-1.240801],[0.256949,-1.241189],[0.255622,-1.256872],[0.254335,-1.260866],[0.253085,-1.259145],[0.251871,-1.273644],[0.250690,-1.277902],[0.249543,-1.283824],[0.248425,-1.293479],[0.247338,-1.287528],[0.246279,-1.298349],[0.245246,-1.301938],[0.244239,-1.310322],[0.243257,-1.312661],[0.242299,-1.321847],[0.241363,-1.327463],[0.240449,-1.336391],[0.239556,-1.340648],[0.238683,-1.339706],[0.237830,-1.352211],[0.236994,-1.358440],[0.236177,-1.362307],[0.235377,-1.373133],[0.234594,-1.378788],[0.233827,-1.376830],[0.233075,-1.389573],[0.232338,-1.400551],[0.231616,-1.402432],[0.230908,-1.417177],[0.230213,-1.406687],[0.229531,-1.414059],[0.228862,-1.420047],[0.228205,-1.435203],[0.227560,-1.443439],[0.226926,-1.446125],[0.226304,-1.453688],[0.225692,-1.449982],[0.225091,-1.459391],[0.224500,-1.463210],[0.223919,-1.469089],[0.223347,-1.476477],[0.222785,-1.472231],[0.222232,-1.499345],[0.221687,-1.488247],[0.221151,-1.507659],[0.220624,-1.512613],[0.220105,-1.497963],[0.219593,-1.516493],[0.219089,-1.508169],[0.218593,-1.525143],[0.218104,-1.522481],[0.217622,-1.541588],[0.217147,-1.546674],[0.216679,-1.540775],[0.216217,-1.566002],[0.215762,-1.579253],[0.215313,-1.559454],[0.214871,-1.575864],[0.214434,-1.566956],[0.214003,-1.561269],[0.213578,-1.577668],[0.213158,-1.588804],[0.212744,-1.584545],[0.212335,-1.596608],[0.211932,-1.607794],[0.211533,-1.616430],[0.211140,-1.618408],[0.210751,-1.622004],[0.210367,-1.619792],[0.209988,-1.623659],[0.209614,-1.650288],[0.209243,-1.613368],[0.208878,-1.618144],[0.208516,-1.670748],[0.208159,-1.670924],[0.207806,-1.635185],[0.207457,-1.672531],[0.207112,-1.675073],[0.206770,-1.665951],[0.206433,-1.698382],[0.206099,-1.707054],[0.205769,-1.697910],[0.205443,-1.700321],[0.205120,-1.693814],[0.204800,-1.716725],[0.204484,-1.688566],[0.204172,-1.732491],[0.203862,-1.726728],[0.203556,-1.741987],[0.203253,-1.695398],[0.202953,-1.740237],[0.202656,-1.742910],[0.202362,-1.706441],[0.202071,-1.758195],[0.201783,-1.726812],[0.201497,-1.751277],[0.201215,-1.741298],[0.200935,-1.770775],[0.200658,-1.740195],[0.200383,-1.755420],[0.200112,-1.761378],[0.199842,-1.769931],[0.199575,-1.830284],[0.199311,-1.781554],[0.199049,-1.805100],[0.198790,-1.762856],[0.198533,-1.806009],[0.198278,-1.782234],[0.198025,-1.749439],[0.197775,-1.793546],[0.197527,-1.863323],[0.197281,-1.821775],[0.197038,-1.858705],[0.196796,-1.844959],[0.196556,-1.862190],[0.196319,-1.840487],[0.196084,-1.853667],[0.195850,-1.881650],[0.195619,-1.841446],[0.195389,-1.835491],[0.195161,-1.802199],[0.194936,-1.859415],[0.194712,-1.832909],[0.194490,-1.868579],[0.194269,-1.907513],[0.194051,-1.911160],[0.193834,-1.927500],[0.193619,-1.864879],[0.193405,-1.887977],[0.193194,-1.914799],[0.192984,-1.919045],[0.192775,-1.930273],[0.192569,-1.983601],[0.192363,-1.900461],[0.192160,-1.938348],[0.191958,-1.936310],[0.191757,-1.877286],[0.191558,-1.918082],[0.191360,-1.930285],[0.191164,-1.978461],[0.190969,-1.967128],[0.190776,-1.974445],[0.190584,-1.954295],[0.190394,-1.980254],[0.190205,-1.988571],[0.190017,-2.034362],[0.189830,-1.955397],[0.189645,-1.905829],[0.189462,-2.028417],[0.189279,-1.968661],[0.189098,-1.947850],[0.188918,-1.985916],[0.188739,-1.995480],[0.188562,-2.018782],[0.188385,-2.045934],[0.188210,-2.145478],[0.188036,-2.027093],[0.187864,-2.116440],[0.187692,-1.984409],[0.187522,-2.090500],[0.187352,-2.068873],[0.187184,-1.956992],[0.187017,-2.084875],[0.186851,-1.987576],[0.186686,-2.043723],[0.186522,-2.025700],[0.186359,-2.282280],[0.186198,-2.226734],[0.186037,-2.020429],[0.185877,-2.094061],[0.185718,-2.050831],[0.185561,-2.031404],[0.185404,-2.047359],[0.185248,-2.140268],[0.185093,-2.172226],[0.184940,-2.136702],[0.184787,-2.106450],[0.184635,-2.104718],[0.184484,-2.102996],[0.184333,-2.101285],[0.184184,-2.099583],[0.184036,-2.328446],[0.183888,-2.124558],[0.183742,-2.197365],[0.183596,-2.027395],[0.183451,-2.091228],[0.183307,-2.117843],[0.183164,-2.005167],[0.183022,-2.147913],[0.182880,-2.084718],[0.182739,-2.111284],[0.182600,-2.236235],[0.182460,-2.141326],[0.182322,-2.232838],[0.182185,-2.305023],[0.182048,-2.177107],[0.181912,-2.101721],[0.181777,-2.226157],[0.181642,-2.131722],[0.181508,-2.222871],[0.181375,-2.128591],[0.181243,-2.127039],[0.181111,-2.291446],[0.180981,-2.289790],[0.180850,-2.122432],[0.180721,-2.286506],[0.180592,-2.159700],[0.180464,-2.210085],[0.180337,-2.156645],[0.180210,-2.404954],[0.180084,-2.205430],[0.179959,-2.276861],[0.179834,-2.275284],[0.179710,-2.200848],[0.179587,-2.107599],[0.179464,-2.270599],[0.179342,-2.144743],[0.179220,-2.194849],[0.179099,-2.141844],[0.178979,-2.388523],[0.178859,-2.262951],[0.178740,-2.385337]


n=12500  p=0.75  q=0.40  N=100
[1.442695,-10.362998],[0.910239,-5.646854],[0.721348,-3.973600],[0.621335,-3.149278],[0.558111,-2.626728],[0.513898,-2.295434],[0.480898,-2.052018],[0.455120,-1.885485],[0.434294,-1.752133],[0.417032,-1.640718],[0.402430,-1.556858],[0.389871,-1.491524],[0.378923,-1.437960],[0.369269,-1.394400],[0.360674,-1.353835],[0.352956,-1.324673],[0.345976,-1.297298],[0.339623,-1.276749],[0.333808,-1.260157],[0.328459,-1.240777],[0.323515,-1.230111],[0.318929,-1.219256],[0.314658,-1.210858],[0.310667,-1.201875],[0.306928,-1.191252],[0.303413,-1.192421],[0.300102,-1.184747],[0.296974,-1.183785],[0.294014,-1.176157],[0.291207,-1.175738],[0.288539,-1.177962],[0.286000,-1.174517],[0.283578,-1.173863],[0.281266,-1.180516],[0.279055,-1.181350],[0.276938,-1.177895],[0.274908,-1.179600],[0.272958,-1.178510],[0.271085,-1.180600],[0.269283,-1.188077],[0.267546,-1.188752],[0.265873,-1.197597],[0.264257,-1.195866],[0.262697,-1.192933],[0.261189,-1.199436],[0.259730,-1.200672],[0.258318,-1.208413],[0.256949,-1.212942],[0.255622,-1.216100],[0.254335,-1.216772],[0.253085,-1.223863],[0.251871,-1.226956],[0.250690,-1.227032],[0.249543,-1.231398],[0.248425,-1.239430],[0.247338,-1.241646],[0.246279,-1.246097],[0.245246,-1.249205],[0.244239,-1.255922],[0.243257,-1.259722],[0.242299,-1.264946],[0.241363,-1.265811],[0.240449,-1.270803],[0.239556,-1.272291],[0.238683,-1.280939],[0.237830,-1.289338],[0.236994,-1.289533],[0.236177,-1.295470],[0.235377,-1.297574],[0.234594,-1.303817],[0.233827,-1.306294],[0.233075,-1.312057],[0.232338,-1.312881],[0.231616,-1.317447],[0.230908,-1.331337],[0.230213,-1.325224],[0.229531,-1.333280],[0.228862,-1.340904],[0.228205,-1.347394],[0.227560,-1.342586],[0.226926,-1.353070],[0.226304,-1.354914],[0.225692,-1.359306],[0.225091,-1.365251],[0.224500,-1.367069],[0.223919,-1.374878],[0.223347,-1.383118],[0.222785,-1.378332],[0.222232,-1.391791],[0.221687,-1.391475],[0.221151,-1.394317],[0.220624,-1.399560],[0.220105,-1.400411],[0.219593,-1.409302],[0.219089,-1.418667],[0.218593,-1.416136],[0.218104,-1.421658],[0.217622,-1.425103],[0.217147,-1.436283],[0.216679,-1.438023],[0.216217,-1.443572],[0.215762,-1.448060],[0.215313,-1.439735],[0.214871,-1.447513],[0.214434,-1.457535],[0.214003,-1.465293],[0.213578,-1.475823],[0.213158,-1.464872],[0.212744,-1.466173],[0.212335,-1.469979],[0.211932,-1.477775],[0.211533,-1.484415],[0.211140,-1.488163],[0.210751,-1.481197],[0.210367,-1.493040],[0.209988,-1.498422],[0.209614,-1.491578],[0.209243,-1.504562],[0.208878,-1.505059],[0.208516,-1.505853],[0.208159,-1.520125],[0.207806,-1.510509],[0.207457,-1.519228],[0.207112,-1.523852],[0.206770,-1.529545],[0.206433,-1.548619],[0.206099,-1.534784],[0.205769,-1.551543],[0.205443,-1.546927],[0.205120,-1.566413],[0.204800,-1.552740],[0.204484,-1.563605],[0.204172,-1.564663],[0.203862,-1.565441],[0.203556,-1.564503],[0.203253,-1.583824],[0.202953,-1.584258],[0.202656,-1.602894],[0.202362,-1.592361],[0.202071,-1.587551],[0.201783,-1.593802],[0.201497,-1.594611],[0.201215,-1.591059],[0.200935,-1.600537],[0.200658,-1.606829],[0.200383,-1.621717],[0.200112,-1.628079],[0.199842,-1.643575],[0.199575,-1.607995],[0.199311,-1.645247],[0.199049,-1.634104],[0.198790,-1.649059],[0.198533,-1.620177],[0.198278,-1.649963],[0.198025,-1.629819],[0.197775,-1.656472],[0.197527,-1.649651],[0.197281,-1.654401],[0.197038,-1.661557],[0.196796,-1.658078],[0.196556,-1.661884],[0.196319,-1.676021],[0.196084,-1.653512],[0.195850,-1.680180],[0.195619,-1.694686],[0.195389,-1.677894],[0.195161,-1.704771],[0.194936,-1.704748],[0.194712,-1.713862],[0.194490,-1.696021],[0.194269,-1.695055],[0.194051,-1.719744],[0.193834,-1.692214],[0.193619,-1.707357],[0.193405,-1.708638],[0.193194,-1.725712],[0.192984,-1.728572],[0.192775,-1.731555],[0.192569,-1.724853],[0.192363,-1.726633],[0.192160,-1.728489],[0.191958,-1.769505],[0.191757,-1.761567],[0.191558,-1.749539],[0.191360,-1.735384],[0.191164,-1.765299],[0.190969,-1.760396],[0.190776,-1.769700],[0.190584,-1.774549],[0.190394,-1.779638],[0.190205,-1.769339],[0.190017,-1.756269],[0.189830,-1.739472],[0.189645,-1.817589],[0.189462,-1.787252],[0.189279,-1.783647],[0.189098,-1.840759],[0.188918,-1.789835],[0.188739,-1.806721],[0.188562,-1.792447],[0.188385,-1.819137],[0.188210,-1.771721],[0.188036,-1.808844],[0.187864,-1.794070],[0.187692,-1.819615],[0.187522,-1.778570],[0.187352,-1.836874],[0.187184,-1.796189],[0.187017,-1.853592],[0.186851,-1.829270],[0.186686,-1.835833],[0.186522,-1.801145],[0.186359,-1.879853],[0.186198,-1.851576],[0.186037,-1.859520],[0.185877,-1.874989],[0.185718,-1.843742],[0.185561,-1.848362],[0.185404,-1.905451],[0.185248,-1.836061],[0.185093,-1.850090],[0.184940,-1.884228],[0.184787,-1.894858],[0.184635,-1.881122],[0.184484,-1.909334],[0.184333,-1.874172],[0.184184,-1.888681],[0.184036,-1.867352],[0.183888,-1.865856],[0.183742,-1.937004],[0.183596,-1.848483],[0.183451,-1.873010],[0.183307,-1.879688],[0.183164,-1.870078],[0.183022,-1.898838],[0.182880,-1.978694],[0.182739,-1.932060],[0.182600,-1.942366],[0.182460,-1.974152],[0.182322,-1.891580],[0.182185,-1.885540],[0.182048,-1.898317],[0.181912,-1.907008],[0.181777,-1.939774],[0.181642,-1.904180],[0.181508,-1.913458],[0.181375,-1.977535],[0.181243,-1.940440],[0.181111,-1.952453],[0.180981,-1.951043],[0.180850,-1.942814],[0.180721,-1.970401],[0.180592,-1.940041],[0.180464,-2.057190],[0.180337,-2.055738],[0.180210,-1.972842],[0.180084,-1.971462],[0.179959,-1.987241],[0.179834,-2.050007],[0.179710,-2.013701],[0.179587,-1.983131],[0.179464,-2.059086],[0.179342,-2.044393],[0.179220,-2.043008],[0.179099,-1.977750],[0.178979,-2.053523],[0.178859,-2.026555],[0.178740,-2.002834],[0.178622,-2.063722],[0.178504,-2.022528],[0.178387,-1.937357],[0.178270,-2.092159],[0.178154,-2.044055],[0.178038,-1.975165],[0.177923,-2.028224],[0.177809,-2.026920],[0.177695,-1.991122],[0.177582,-2.037491],[0.177469,-2.146057],[0.177357,-1.967605],[0.177245,-2.063238],[0.177134,-1.965133],[0.177023,-1.983595],[0.176913,-2.059375],[0.176804,-2.074951],[0.176695,-2.163932],[0.176586,-2.194798],[0.176478,-2.089724],[0.176371,-2.132775],[0.176264,-2.022367],[0.176157,-2.035245],[0.176051,-2.084667],[0.175945,-2.048110],[0.175840,-2.126364],[0.175736,-2.152189],[0.175632,-2.150915],[0.175528,-2.078475],[0.175425,-2.219511],[0.175322,-2.147125],[0.175220,-2.039666],[0.175118,-2.266009],[0.175017,-2.116406],[0.174916,-2.071228],[0.174816,-2.172793],[0.174716,-2.068855],[0.174616,-2.138477],[0.174517,-2.137263],[0.174418,-2.065334],[0.174320,-2.134852],[0.174222,-2.165418],[0.174125,-2.026918],[0.174028,-2.104447],[0.173931,-2.059568],[0.173835,-2.319891],[0.173740,-2.159418],[0.173644,-2.246935],[0.173549,-2.157054],[0.173455,-2.314814],[0.173361,-2.096378],[0.173267,-2.121954],[0.173174,-2.152384],[0.173081,-2.239643],[0.172988,-2.048399],[0.172896,-2.117410],[0.172804,-2.147792],[0.172713,-2.146656],[0.172622,-2.184044],[0.172531,-2.112942],[0.172441,-2.301281],[0.172351,-2.300081],[0.172261,-2.179484],[0.172172,-2.082005],[0.172083,-2.296510],[0.171995,-2.079861],[0.171907,-2.224451],[0.171819,-2.135546],[0.171731,-2.172780],[0.171644,-2.221057],[0.171558,-2.219935],[0.171471,-2.169488],[0.171385,-2.217703],[0.171299,-2.167314],[0.171214,-2.403587],[0.171129,-2.283776],[0.171044,-2.125919],[0.170960,-2.400019],[0.170876,-2.280397],[0.170792,-2.397663],[0.170709,-2.121747],[0.170626,-2.277057],[0.170543,-2.275952],[0.170460,-2.393006],[0.170378,-2.391852],[0.170296,-2.203614],[0.170215,-2.202559],[0.170134,-2.388418],[0.170053,-2.151539],[0.169972,-2.386150],[0.169892,-2.385023],[0.169812,-2.197342],[0.169732,-2.109607],[0.169652,-2.264071],[0.169573,-2.145475],[0.169494,-2.261962],[0.169416,-2.143483],[0.169338,-2.142493],[0.169260,-2.258828],[0.169182,-2.140523],[0.169105,-2.256758],[0.169027,-2.255728],[0.168950,-2.099895]

n=25000  p=0.75  q=0.40  N=100
[1.442695,-10.883760],[0.910239,-5.976424],[0.721348,-4.266022],[0.621335,-3.367343],[0.558111,-2.826910],[0.513898,-2.466547],[0.480898,-2.198233],[0.455120,-2.007662],[0.434294,-1.863352],[0.417032,-1.748160],[0.402430,-1.657162],[0.389871,-1.582420],[0.378923,-1.519993],[0.369269,-1.467733],[0.360674,-1.425030],[0.352956,-1.386711],[0.345976,-1.357205],[0.339623,-1.332173],[0.333808,-1.308683],[0.328459,-1.286223],[0.323515,-1.272746],[0.318929,-1.255800],[0.314658,-1.242410],[0.310667,-1.233416],[0.306928,-1.222030],[0.303413,-1.214214],[0.300102,-1.208038],[0.296974,-1.202321],[0.294014,-1.196440],[0.291207,-1.191977],[0.288539,-1.190094],[0.286000,-1.185778],[0.283578,-1.185273],[0.281266,-1.181727],[0.279055,-1.179504],[0.276938,-1.179374],[0.274908,-1.178929],[0.272958,-1.178136],[0.271085,-1.179892],[0.269283,-1.178945],[0.267546,-1.177958],[0.265873,-1.182875],[0.264257,-1.180544],[0.262697,-1.181635],[0.261189,-1.185173],[0.259730,-1.184595],[0.258318,-1.187647],[0.256949,-1.189870],[0.255622,-1.192563],[0.254335,-1.193634],[0.253085,-1.195708],[0.251871,-1.198727],[0.250690,-1.198754],[0.249543,-1.204384],[0.248425,-1.204306],[0.247338,-1.207932],[0.246279,-1.211894],[0.245246,-1.215020],[0.244239,-1.215836],[0.243257,-1.218743],[0.242299,-1.226634],[0.241363,-1.226409],[0.240449,-1.226171],[0.239556,-1.231185],[0.238683,-1.234094],[0.237830,-1.238151],[0.236994,-1.241768],[0.236177,-1.244210],[0.235377,-1.248063],[0.234594,-1.250213],[0.233827,-1.251058],[0.233075,-1.255742],[0.232338,-1.258830],[0.231616,-1.263491],[0.230908,-1.268415],[0.230213,-1.270170],[0.229531,-1.270770],[0.228862,-1.277329],[0.228205,-1.281725],[0.227560,-1.282601],[0.226926,-1.285538],[0.226304,-1.290747],[0.225692,-1.291220],[0.225091,-1.299197],[0.224500,-1.295728],[0.223919,-1.301382],[0.223347,-1.305283],[0.222785,-1.307227],[0.222232,-1.312924],[0.221687,-1.321193],[0.221151,-1.318652],[0.220624,-1.325434],[0.220105,-1.321420],[0.219593,-1.328021],[0.219089,-1.334292],[0.218593,-1.338651],[0.218104,-1.342702],[0.217622,-1.343003],[0.217147,-1.344060],[0.216679,-1.351021],[0.216217,-1.354231],[0.215762,-1.353429],[0.215313,-1.357336],[0.214871,-1.357146],[0.214434,-1.368464],[0.214003,-1.374967],[0.213578,-1.372869],[0.213158,-1.377801],[0.212744,-1.374851],[0.212335,-1.375555],[0.211932,-1.379155],[0.211533,-1.389180],[0.211140,-1.392630],[0.210751,-1.396076],[0.210367,-1.395892],[0.209988,-1.397185],[0.209614,-1.406463],[0.209243,-1.408281],[0.208878,-1.405051],[0.208516,-1.415688],[0.208159,-1.416769],[0.207806,-1.428102],[0.207457,-1.422209],[0.207112,-1.432070],[0.206770,-1.426816],[0.206433,-1.429130],[0.206099,-1.435541],[0.205769,-1.432459],[0.205443,-1.444739],[0.205120,-1.451590],[0.204800,-1.455035],[0.204484,-1.444973],[0.204172,-1.454686],[0.203862,-1.452279],[0.203556,-1.463032],[0.203253,-1.466524],[0.202953,-1.469504],[0.202656,-1.468260],[0.202362,-1.474467],[0.202071,-1.480536],[0.201783,-1.472379],[0.201497,-1.485871],[0.201215,-1.479471],[0.200935,-1.492112],[0.200658,-1.481868],[0.200383,-1.493473],[0.200112,-1.487211],[0.199842,-1.501081],[0.199575,-1.499516],[0.199311,-1.509888],[0.199049,-1.514695],[0.198790,-1.510963],[0.198533,-1.524015],[0.198278,-1.515497],[0.198025,-1.527430],[0.197775,-1.522687],[0.197527,-1.538457],[0.197281,-1.533143],[0.197038,-1.538484],[0.196796,-1.536598],[0.196556,-1.540619],[0.196319,-1.545853],[0.196084,-1.542561],[0.195850,-1.542367],[0.195619,-1.545550],[0.195389,-1.538325],[0.195161,-1.548147],[0.194936,-1.555932],[0.194712,-1.560400],[0.194490,-1.556748],[0.194269,-1.555217],[0.194051,-1.566706],[0.193834,-1.564707],[0.193619,-1.579547],[0.193405,-1.579707],[0.193194,-1.575810],[0.192984,-1.579280],[0.192775,-1.597640],[0.192569,-1.586370],[0.192363,-1.593006],[0.192160,-1.597802],[0.191958,-1.600243],[0.191757,-1.579394],[0.191558,-1.586638],[0.191360,-1.613342],[0.191164,-1.628546],[0.190969,-1.606231],[0.190776,-1.611595],[0.190584,-1.627464],[0.190394,-1.620085],[0.190205,-1.621903],[0.190017,-1.630150],[0.189830,-1.628147],[0.189645,-1.643831],[0.189462,-1.619043],[0.189279,-1.634592],[0.189098,-1.628815],[0.188918,-1.634043],[0.188739,-1.640417],[0.188562,-1.639324],[0.188385,-1.660712],[0.188210,-1.654162],[0.188036,-1.656624],[0.187864,-1.638714],[0.187692,-1.663934],[0.187522,-1.654111],[0.187352,-1.652617],[0.187184,-1.653174],[0.187017,-1.649660],[0.186851,-1.655950],[0.186686,-1.678065],[0.186522,-1.663883],[0.186359,-1.675727],[0.186198,-1.687933],[0.186037,-1.698440],[0.185877,-1.679328],[0.185718,-1.674192],[0.185561,-1.680880],[0.185404,-1.699632],[0.185248,-1.681908],[0.185093,-1.706990],[0.184940,-1.697513],[0.184787,-1.707178],[0.184635,-1.694000],[0.184484,-1.721053],[0.184333,-1.730775],[0.184184,-1.708564],[0.184036,-1.716049],[0.183888,-1.743158],[0.183742,-1.722602],[0.183596,-1.723852],[0.183451,-1.712250],[0.183307,-1.727384],[0.183164,-1.699100],[0.183022,-1.743776],[0.182880,-1.717130],[0.182739,-1.721132],[0.182600,-1.738753],[0.182460,-1.731542],[0.182322,-1.762893],[0.182185,-1.751470],[0.182048,-1.737523],[0.181912,-1.767169],[0.181777,-1.761103],[0.181642,-1.725708],[0.181508,-1.759678],[0.181375,-1.757215],[0.181243,-1.776989],[0.181111,-1.761809],[0.180981,-1.761755],[0.180850,-1.782554],[0.180721,-1.779904],[0.180592,-1.760432],[0.180464,-1.796085],[0.180337,-1.760429],[0.180210,-1.756707],[0.180084,-1.777771],[0.179959,-1.795649],[0.179834,-1.797533],[0.179710,-1.778307],[0.179587,-1.775666],[0.179464,-1.789170],[0.179342,-1.794191],[0.179220,-1.807850],[0.179099,-1.762579],[0.178979,-1.792153],[0.178859,-1.834089],[0.178740,-1.822990],[0.178622,-1.831653],[0.178504,-1.802349],[0.178387,-1.813720],[0.178270,-1.812534],[0.178154,-1.824841],[0.178038,-1.812042],[0.177923,-1.807165],[0.177809,-1.807846],[0.177695,-1.848200],[0.177582,-1.840147],[0.177469,-1.798929],[0.177357,-1.812735],[0.177245,-1.868526],[0.177134,-1.862066],[0.177023,-1.855772],[0.176913,-1.816155],[0.176804,-1.825495],[0.176695,-1.870943],[0.176586,-1.846214],[0.176478,-1.830959],[0.176371,-1.829844],[0.176264,-1.822081],[0.176157,-1.832204],[0.176051,-1.884864],[0.175945,-1.841977],[0.175840,-1.929058],[0.175736,-1.872319],[0.175632,-1.856923],[0.175528,-1.882429],[0.175425,-1.863159],[0.175322,-1.893459],[0.175220,-1.899365],[0.175118,-1.913174],[0.175017,-1.890162],[0.174916,-1.927248],[0.174816,-1.934885],[0.174716,-1.873716],[0.174616,-1.879116],[0.174517,-1.859334],[0.174418,-1.926072],[0.174320,-1.900623],[0.174222,-1.892142],[0.174125,-1.880528],[0.174028,-1.866340],[0.173931,-1.929616],[0.173835,-1.880842],[0.173740,-1.879807],[0.173644,-1.893254],[0.173549,-1.920869],[0.173455,-1.891189],[0.173361,-1.905933],[0.173267,-1.881766],[0.173174,-1.884399],[0.173081,-1.887110],[0.172988,-1.910278],[0.172896,-1.888896],[0.172804,-1.912621],[0.172713,-1.872186],[0.172622,-1.980594],[0.172531,-1.923408],[0.172441,-1.948187],[0.172351,-1.941699],[0.172261,-1.940690],[0.172172,-1.939685],[0.172083,-1.949790],[0.171995,-1.922275],[0.171907,-1.942153],[0.171819,-1.877128],[0.171731,-1.977115],[0.171644,-1.928458],[0.171558,-1.943835],[0.171471,-1.937233],[0.171385,-2.072500],[0.171299,-1.895967],[0.171214,-1.904035],[0.171129,-1.938979],[0.171044,-1.956040],[0.170960,-1.937062],[0.170876,-1.930507],[0.170792,-1.980541],[0.170709,-1.928618],[0.170626,-1.978610],[0.170543,-1.970392],[0.170460,-1.937181],[0.170378,-1.942226],[0.170296,-2.016535],[0.170215,-1.973846],[0.170134,-1.965664],[0.170053,-2.023370],[0.169972,-2.032715],[0.169892,-1.993844],[0.169812,-2.010796],[0.169732,-2.009852],[0.169652,-2.092461],[0.169573,-2.017667],[0.169494,-1.973028],[0.169416,-2.006110],[0.169338,-2.005183],[0.169260,-1.995108],[0.169182,-1.985515],[0.169105,-2.022340],[0.169027,-2.070044],[0.168950,-2.020498],[0.168874,-2.068164],[0.168798,-2.018670],[0.168722,-1.971879],[0.168646,-1.970994],[0.168570,-1.996096],[0.168495,-2.094245],[0.168420,-2.014155],[0.168345,-2.076339],[0.168271,-2.034840],[0.168197,-2.074506],[0.168123,-2.073594],[0.168049,-2.072685],[0.167976,-2.147702],[0.167903,-1.947033],[0.167830,-2.055375],[0.167757,-1.938205],[0.167685,-2.101838],[0.167612,-2.052715],[0.167540,-2.014449],[0.167469,-2.099134],[0.167397,-1.973157],[0.167326,-2.023417],[0.167255,-2.062894],[0.167185,-2.034093],[0.167114,-2.094688],[0.167044,-2.020002],[0.166974,-2.044895],[0.166904,-2.058563],[0.166835,-2.091185],[0.166765,-2.157934],[0.166696,-2.109084],[0.166627,-2.071032],[0.166559,-2.070179],[0.166490,-2.086870],[0.166422,-2.153494],[0.166354,-2.104758],[0.166287,-2.050947],[0.166219,-1.998561],[0.166152,-2.021528],[0.166085,-2.020712],[0.166018,-2.047633],[0.165951,-2.080113],[0.165885,-2.120969],[0.165819,-2.097981],[0.165753,-2.119279],[0.165687,-2.076799],[0.165621,-2.143131],[0.165556,-2.041935],[0.165491,-2.026732],[0.165426,-2.140601],[0.165361,-2.254383],[0.165297,-2.071906],[0.165232,-2.138096],[0.165168,-2.111805],[0.165104,-2.432265],[0.165040,-2.135614],[0.164977,-2.201684],[0.164913,-2.067105],[0.164850,-2.005694],[0.164787,-2.199155],[0.164725,-2.198318],[0.164662,-2.105335],[0.164600,-2.196650],[0.164537,-2.195820],[0.164475,-2.128304],[0.164414,-2.308131],[0.164352,-2.156672],[0.164291,-2.192526],[0.164229,-2.125119],[0.164168,-2.154260],[0.164107,-2.098244],[0.164047,-2.122756],[0.163986,-2.235639],[0.163926,-2.151079],[0.163866,-2.150289],[0.163806,-2.233178],[0.163746,-2.185256],[0.163686,-2.184461],[0.163627,-2.183667],[0.163568,-2.182876],[0.163508,-2.115790],[0.163450,-2.144828],[0.163391,-2.089081]

n=50000  p=0.75  q=0.40  N=100
[1.442695,-11.391543],[0.910239,-6.260040],[0.721348,-4.462575],[0.621335,-3.539635],[0.558111,-2.965469],[0.513898,-2.589503],[0.480898,-2.312823],[0.455120,-2.111533],[0.434294,-1.956366],[0.417032,-1.834493],[0.402430,-1.738806],[0.389871,-1.655755],[0.378923,-1.588874],[0.369269,-1.532749],[0.360674,-1.484776],[0.352956,-1.443991],[0.345976,-1.407822],[0.339623,-1.379011],[0.333808,-1.354460],[0.328459,-1.329784],[0.323515,-1.308930],[0.318929,-1.291590],[0.314658,-1.276079],[0.310667,-1.264368],[0.306928,-1.253728],[0.303413,-1.242766],[0.300102,-1.233541],[0.296974,-1.224414],[0.294014,-1.219101],[0.291207,-1.213994],[0.288539,-1.207939],[0.286000,-1.201016],[0.283578,-1.197852],[0.281266,-1.194731],[0.279055,-1.190127],[0.276938,-1.189426],[0.274908,-1.186405],[0.272958,-1.184420],[0.271085,-1.183262],[0.269283,-1.182292],[0.267546,-1.182405],[0.265873,-1.181495],[0.264257,-1.180511],[0.262697,-1.178467],[0.261189,-1.179100],[0.259730,-1.178950],[0.258318,-1.182920],[0.256949,-1.183104],[0.255622,-1.184401],[0.254335,-1.184317],[0.253085,-1.183512],[0.251871,-1.186546],[0.250690,-1.188384],[0.249543,-1.188823],[0.248425,-1.191973],[0.247338,-1.192711],[0.246279,-1.193875],[0.245246,-1.196392],[0.244239,-1.200265],[0.243257,-1.201811],[0.242299,-1.202373],[0.241363,-1.205192],[0.240449,-1.209916],[0.239556,-1.209539],[0.238683,-1.209161],[0.237830,-1.211219],[0.236994,-1.214359],[0.236177,-1.217196],[0.235377,-1.219023],[0.234594,-1.222267],[0.233827,-1.223877],[0.233075,-1.226478],[0.232338,-1.227630],[0.231616,-1.233453],[0.230908,-1.235554],[0.230213,-1.237246],[0.229531,-1.237812],[0.228862,-1.243642],[0.228205,-1.245971],[0.227560,-1.246192],[0.226926,-1.248734],[0.226304,-1.250966],[0.225692,-1.256515],[0.225091,-1.258052],[0.224500,-1.257261],[0.223919,-1.261822],[0.223347,-1.265256],[0.222785,-1.267262],[0.222232,-1.268826],[0.221687,-1.271025],[0.221151,-1.272720],[0.220624,-1.277109],[0.220105,-1.279207],[0.219593,-1.285102],[0.219089,-1.287026],[0.218593,-1.285390],[0.218104,-1.289479],[0.217622,-1.292979],[0.217147,-1.298907],[0.216679,-1.302200],[0.216217,-1.300787],[0.215762,-1.302590],[0.215313,-1.307627],[0.214871,-1.304640],[0.214434,-1.309653],[0.214003,-1.312612],[0.213578,-1.314764],[0.213158,-1.319128],[0.212744,-1.323539],[0.212335,-1.326211],[0.211932,-1.324764],[0.211533,-1.331716],[0.211140,-1.331610],[0.210751,-1.333101],[0.210367,-1.336537],[0.209988,-1.340869],[0.209614,-1.344123],[0.209243,-1.347804],[0.208878,-1.347079],[0.208516,-1.349737],[0.208159,-1.356094],[0.207806,-1.358532],[0.207457,-1.358092],[0.207112,-1.357776],[0.206770,-1.361619],[0.206433,-1.368351],[0.206099,-1.370232],[0.205769,-1.372370],[0.205443,-1.374976],[0.205120,-1.378961],[0.204800,-1.377735],[0.204484,-1.382943],[0.204172,-1.388496],[0.203862,-1.387420],[0.203556,-1.386109],[0.203253,-1.390028],[0.202953,-1.394640],[0.202656,-1.396787],[0.202362,-1.396201],[0.202071,-1.400090],[0.201783,-1.405567],[0.201497,-1.406244],[0.201215,-1.409039],[0.200935,-1.411097],[0.200658,-1.414581],[0.200383,-1.418173],[0.200112,-1.420805],[0.199842,-1.423897],[0.199575,-1.428295],[0.199311,-1.429547],[0.199049,-1.431704],[0.198790,-1.434437],[0.198533,-1.432798],[0.198278,-1.438167],[0.198025,-1.440577],[0.197775,-1.446499],[0.197527,-1.445220],[0.197281,-1.450248],[0.197038,-1.457118],[0.196796,-1.448282],[0.196556,-1.454780],[0.196319,-1.453860],[0.196084,-1.465673],[0.195850,-1.465036],[0.195619,-1.471015],[0.195389,-1.469866],[0.195161,-1.460925],[0.194936,-1.472907],[0.194712,-1.473236],[0.194490,-1.472233],[0.194269,-1.471320],[0.194051,-1.476351],[0.193834,-1.476585],[0.193619,-1.482660],[0.193405,-1.493978],[0.193194,-1.482123],[0.192984,-1.486572],[0.192775,-1.490512],[0.192569,-1.499471],[0.192363,-1.501994],[0.192160,-1.496194],[0.191958,-1.497601],[0.191757,-1.505946],[0.191558,-1.504087],[0.191360,-1.508430],[0.191164,-1.514958],[0.190969,-1.521616],[0.190776,-1.513792],[0.190584,-1.518767],[0.190394,-1.523970],[0.190205,-1.523141],[0.190017,-1.536723],[0.189830,-1.528422],[0.189645,-1.532857],[0.189462,-1.514590],[0.189279,-1.533860],[0.189098,-1.532642],[0.188918,-1.539365],[0.188739,-1.530486],[0.188562,-1.538956],[0.188385,-1.547828],[0.188210,-1.555085],[0.188036,-1.550899],[0.187864,-1.552512],[0.187692,-1.559590],[0.187522,-1.557262],[0.187352,-1.562799],[0.187184,-1.562656],[0.187017,-1.561736],[0.186851,-1.557679],[0.186686,-1.570884],[0.186522,-1.567329],[0.186359,-1.563648],[0.186198,-1.571712],[0.186037,-1.561270],[0.185877,-1.567805],[0.185718,-1.579023],[0.185561,-1.586288],[0.185404,-1.578554],[0.185248,-1.583617],[0.185093,-1.588114],[0.184940,-1.576081],[0.184787,-1.593321],[0.184635,-1.594281],[0.184484,-1.603876],[0.184333,-1.587580],[0.184184,-1.601714],[0.184036,-1.596288],[0.183888,-1.597172],[0.183742,-1.611314],[0.183596,-1.613134],[0.183451,-1.611861],[0.183307,-1.620453],[0.183164,-1.613705],[0.183022,-1.609289],[0.182880,-1.614668],[0.182739,-1.615182],[0.182600,-1.617506],[0.182460,-1.614486],[0.182322,-1.619461],[0.182185,-1.619821],[0.182048,-1.625069],[0.181912,-1.645349],[0.181777,-1.634818],[0.181642,-1.633608],[0.181508,-1.627219],[0.181375,-1.629176],[0.181243,-1.645551],[0.181111,-1.633264],[0.180981,-1.652284],[0.180850,-1.648446],[0.180721,-1.648586],[0.180592,-1.637751],[0.180464,-1.638797],[0.180337,-1.656676],[0.180210,-1.650993],[0.180084,-1.664854],[0.179959,-1.660007],[0.179834,-1.673282],[0.179710,-1.659177],[0.179587,-1.664012],[0.179464,-1.676670],[0.179342,-1.674712],[0.179220,-1.659860],[0.179099,-1.661782],[0.178979,-1.666906],[0.178859,-1.678955],[0.178740,-1.677837],[0.178622,-1.668396],[0.178504,-1.677761],[0.178387,-1.674944],[0.178270,-1.696559],[0.178154,-1.674902],[0.178038,-1.686314],[0.177923,-1.676215],[0.177809,-1.683220],[0.177695,-1.702042],[0.177582,-1.707225],[0.177469,-1.714853],[0.177357,-1.704003],[0.177245,-1.711578],[0.177134,-1.697694],[0.177023,-1.708334],[0.176913,-1.695579],[0.176804,-1.694016],[0.176695,-1.717078],[0.176586,-1.716611],[0.176478,-1.729638],[0.176371,-1.714516],[0.176264,-1.723137],[0.176157,-1.726492],[0.176051,-1.735927],[0.175945,-1.716956],[0.175840,-1.717766],[0.175736,-1.750514],[0.175632,-1.733823],[0.175528,-1.742593],[0.175425,-1.745201],[0.175322,-1.729414],[0.175220,-1.735980],[0.175118,-1.735677],[0.175017,-1.740411],[0.174916,-1.740872],[0.174816,-1.747377],[0.174716,-1.759090],[0.174616,-1.770901],[0.174517,-1.733272],[0.174418,-1.735187],[0.174320,-1.766138],[0.174222,-1.775983],[0.174125,-1.741238],[0.174028,-1.735728],[0.173931,-1.775831],[0.173835,-1.753537],[0.173740,-1.782585],[0.173644,-1.737198],[0.173549,-1.769123],[0.173455,-1.771910],[0.173361,-1.755549],[0.173267,-1.768108],[0.173174,-1.786968],[0.173081,-1.753581],[0.172988,-1.784009],[0.172896,-1.790507],[0.172804,-1.803117],[0.172713,-1.771066],[0.172622,-1.774101],[0.172531,-1.794496],[0.172441,-1.792426],[0.172351,-1.782708],[0.172261,-1.776513],[0.172172,-1.797697],[0.172083,-1.768567],[0.171995,-1.809318],[0.171907,-1.798494],[0.171819,-1.806199],[0.171731,-1.791923],[0.171644,-1.821610],[0.171558,-1.823502],[0.171471,-1.806370],[0.171385,-1.830385],[0.171299,-1.786255],[0.171214,-1.801105],[0.171129,-1.812017],[0.171044,-1.800591],[0.170960,-1.824364],[0.170876,-1.817673],[0.170792,-1.818212],[0.170709,-1.835469],[0.170626,-1.819331],[0.170543,-1.832099],[0.170460,-1.834399],[0.170378,-1.794855],[0.170296,-1.804557],[0.170215,-1.852207],[0.170134,-1.814085],[0.170053,-1.800620],[0.169972,-1.840757],[0.169892,-1.831516],[0.169812,-1.830653],[0.169732,-1.841621],[0.169652,-1.839019],[0.169573,-1.870468],[0.169494,-1.857486],[0.169416,-1.847158],[0.169338,-1.853832],[0.169260,-1.864931],[0.169182,-1.832201],[0.169105,-1.847479],[0.169027,-1.879723],[0.168950,-1.890687],[0.168874,-1.848755],[0.168798,-1.859840],[0.168722,-1.835958],[0.168646,-1.880100],[0.168570,-1.861497],[0.168495,-1.914852],[0.168420,-1.853638],[0.168345,-1.925180],[0.168271,-1.901082],[0.168197,-1.900244],[0.168123,-1.865179],[0.168049,-1.868844],[0.167976,-1.906078],[0.167903,-1.858374],[0.167830,-1.847140],[0.167757,-1.918452],[0.167685,-1.867071],[0.167612,-1.896368],[0.167540,-1.915976],[0.167469,-1.881550],[0.167397,-1.880748],[0.167326,-1.919841],[0.167255,-1.889608],[0.167185,-1.883501],[0.167114,-1.870137],[0.167044,-1.907232],[0.166974,-1.903424],[0.166904,-1.891114],[0.166835,-1.911022],[0.166765,-1.873646],[0.166696,-1.851561],[0.166627,-1.882514],[0.166559,-1.895744],[0.166490,-1.875681],[0.166422,-1.906299],[0.166354,-1.925507],[0.166287,-1.860876],[0.166219,-1.923942],[0.166152,-1.897047],[0.166085,-1.896281],[0.166018,-1.898564],[0.165951,-1.907288],[0.165885,-1.891010],[0.165819,-1.915816],[0.165753,-1.911636],[0.165687,-1.914294],[0.165621,-1.894029],[0.165556,-1.930992],[0.165491,-1.922709],[0.165426,-1.941438],[0.165361,-1.958101],[0.165297,-1.920452],[0.165232,-1.943349],[0.165168,-1.901557],[0.165104,-1.941843],[0.165040,-1.989989],[0.164977,-1.958199],[0.164913,-1.927379],[0.164850,-1.922762],[0.164787,-1.925906],[0.164725,-1.950565],[0.164662,-1.954462],[0.164600,-1.990451],[0.164537,-1.962665],[0.164475,-1.966987],[0.164414,-1.982433],[0.164352,-1.955547],[0.164291,-1.940924],[0.164229,-1.958990],[0.164168,-1.968525],[0.164107,-1.943256],[0.164047,-2.009052],[0.163986,-1.946440],[0.163926,-1.982303],[0.163866,-1.964897],[0.163806,-1.958977],[0.163746,-1.963460],[0.163686,-1.962745],[0.163627,-1.937565],[0.163568,-1.972230],[0.163508,-1.960613],[0.163450,-2.023564],[0.163391,-1.981774],[0.163332,-2.000301],[0.163274,-1.992921],[0.163215,-2.075584],[0.163157,-1.991501],[0.163100,-2.053695],[0.163042,-2.018516],[0.162984,-1.970916],[0.162927,-1.976147],[0.162870,-2.041490],[0.162812,-2.000865],[0.162755,-1.980212],[0.162699,-1.973381],[0.162642,-2.021504],[0.162586,-2.029142],[0.162529,-2.004612],[0.162473,-1.996698],[0.162417,-2.010785],[0.162362,-1.995324],[0.162306,-2.025649],[0.162250,-2.016634],[0.162195,-2.008033],[0.162140,-2.098086],[0.162085,-2.022890],[0.162030,-1.998451],[0.161975,-1.983682],[0.161921,-2.029596],[0.161866,-2.058425],[0.161812,-2.028233],[0.161758,-1.995094],[0.161704,-1.987240],[0.161650,-1.933195],[0.161596,-1.993102],[0.161543,-2.065457],[0.161489,-1.991783],[0.161436,-2.088978],[0.161383,-1.990471],[0.161330,-2.022192],[0.161277,-2.062061],[0.161224,-1.981350],[0.161172,-2.029423],[0.161119,-2.028763],[0.161067,-2.037869],[0.161015,-2.009539],[0.160963,-2.026794],[0.160911,-1.999990],[0.160859,-2.127795],[0.160808,-2.044967],[0.160756,-2.055404],[0.160705,-2.043661],[0.160654,-2.078859],[0.160603,-2.013079],[0.160552,-1.987692],[0.160501,-2.064036],[0.160451,-2.011170],[0.160400,-2.019705],[0.160350,-2.121051],[0.160299,-2.049561],[0.160249,-2.060796],[0.160199,-2.026889],[0.160149,-2.101529],[0.160100,-2.047008],[0.160050,-2.058234],[0.160001,-2.045741],[0.159951,-2.023751],[0.159902,-1.995649],[0.159853,-2.114480],[0.159804,-2.067860],[0.159755,-2.011584],[0.159706,-2.112541],[0.159658,-2.065968],[0.159609,-2.151369],[0.159561,-2.129411],[0.159513,-2.093172],[0.159464,-1.990188],[0.159416,-2.076717],[0.159369,-2.108074],[0.159321,-2.147481],[0.159273,-2.048243],[0.159226,-2.124937],[0.159178,-2.035225],[0.159131,-2.046413],[0.159084,-2.087544],[0.159037,-2.232650],[0.158990,-1.992859],[0.158943,-1.983678],[0.158896,-2.056113],[0.158850,-2.101208],[0.158803,-2.119297],[0.158757,-2.099979],[0.158710,-2.029243],[0.158664,-2.138631],[0.158618,-2.191381],[0.158572,-2.065719],[0.158526,-2.096933],[0.158481,-2.136157],[0.158435,-2.050146],[0.158390,-2.095123],[0.158344,-1.976206],[0.158299,-2.077245],[0.158254,-2.093326],[0.158209,-2.047216],[0.158164,-2.092135],[0.158119,-2.155653],[0.158074,-2.219137],[0.158029,-2.108972],[0.157985,-2.182631],[0.157940,-2.182017],[0.157896,-2.181405],[0.157852,-2.106603],[0.157808,-2.087427],[0.157764,-2.150812],[0.157720,-2.028266],[0.157676,-2.149616],[0.157632,-2.068497],[0.157589,-2.177157],[0.157545,-2.123546],[0.157502,-2.122961],[0.157458,-2.175358],[0.157415,-2.100775],[0.157372,-2.145472],[0.157329,-2.120633],[0.157286,-2.022689],[0.157243,-2.207473],[0.157201,-2.171795],[0.157158,-2.078831],[0.157115,-2.141973],[0.157073,-2.313957],[0.157031,-2.169447],[0.156988,-2.249057],[0.156946,-2.115473],[0.156904,-2.058943],[0.156862,-2.114341],[0.156820,-2.057843],[0.156778,-2.057294],[0.156737,-2.165389],[0.156695,-2.199780],[0.156654,-2.090613],[0.156612,-2.135115],[0.156571,-2.134552],[0.156530,-2.305955],[0.156489,-2.305349],[0.156448,-2.132870],[0.156407,-2.087316],[0.156366,-2.107650],[0.156325,-2.194583],[0.156284,-2.106552]

n=100000 p=0.75  q=0.40  N=100
[1.442695,-11.749589],[0.910239,-6.424203],[0.721348,-4.598304],[0.621335,-3.642830],[0.558111,-3.066034],[0.513898,-2.681384],[0.480898,-2.401125],[0.455120,-2.192337],[0.434294,-2.030373],[0.417032,-1.904121],[0.402430,-1.800374],[0.389871,-1.715146],[0.378923,-1.645286],[0.369269,-1.586169],[0.360674,-1.535501],[0.352956,-1.491902],[0.345976,-1.455096],[0.339623,-1.422249],[0.333808,-1.397019],[0.328459,-1.369159],[0.323515,-1.347933],[0.318929,-1.330039],[0.314658,-1.312578],[0.310667,-1.296960],[0.306928,-1.285105],[0.303413,-1.271355],[0.300102,-1.262091],[0.296974,-1.252271],[0.294014,-1.244448],[0.291207,-1.235852],[0.288539,-1.230627],[0.286000,-1.223115],[0.283578,-1.217498],[0.281266,-1.212380],[0.279055,-1.209135],[0.276938,-1.206287],[0.274908,-1.202165],[0.272958,-1.199236],[0.271085,-1.197387],[0.269283,-1.195160],[0.267546,-1.192292],[0.265873,-1.191578],[0.264257,-1.190259],[0.262697,-1.188497],[0.261189,-1.188634],[0.259730,-1.187067],[0.258318,-1.187660],[0.256949,-1.188036],[0.255622,-1.186674],[0.254335,-1.186742],[0.253085,-1.187011],[0.251871,-1.187769],[0.250690,-1.188297],[0.249543,-1.187549],[0.248425,-1.189090],[0.247338,-1.189432],[0.246279,-1.189407],[0.245246,-1.193103],[0.244239,-1.192960],[0.243257,-1.193628],[0.242299,-1.192473],[0.241363,-1.195735],[0.240449,-1.198200],[0.239556,-1.200828],[0.238683,-1.200662],[0.237830,-1.200767],[0.236994,-1.201693],[0.236177,-1.204524],[0.235377,-1.205716],[0.234594,-1.209128],[0.233827,-1.209262],[0.233075,-1.210624],[0.232338,-1.212310],[0.231616,-1.213815],[0.230908,-1.216499],[0.230213,-1.217862],[0.229531,-1.220710],[0.228862,-1.220198],[0.228205,-1.223438],[0.227560,-1.225538],[0.226926,-1.229402],[0.226304,-1.229633],[0.225692,-1.232088],[0.225091,-1.234374],[0.224500,-1.236013],[0.223919,-1.237181],[0.223347,-1.240806],[0.222785,-1.240868],[0.222232,-1.242872],[0.221687,-1.244999],[0.221151,-1.247903],[0.220624,-1.247048],[0.220105,-1.252728],[0.219593,-1.254373],[0.219089,-1.256098],[0.218593,-1.257536],[0.218104,-1.258019],[0.217622,-1.263701],[0.217147,-1.263800],[0.216679,-1.265441],[0.216217,-1.268090],[0.215762,-1.270701],[0.215313,-1.270679],[0.214871,-1.274372],[0.214434,-1.277128],[0.214003,-1.279441],[0.213578,-1.279180],[0.213158,-1.282358],[0.212744,-1.284567],[0.212335,-1.286078],[0.211932,-1.287755],[0.211533,-1.291929],[0.211140,-1.294215],[0.210751,-1.293592],[0.210367,-1.294962],[0.209988,-1.299613],[0.209614,-1.300154],[0.209243,-1.299394],[0.208878,-1.302333],[0.208516,-1.307774],[0.208159,-1.308822],[0.207806,-1.309505],[0.207457,-1.310257],[0.207112,-1.314336],[0.206770,-1.314949],[0.206433,-1.320819],[0.206099,-1.319006],[0.205769,-1.320504],[0.205443,-1.323918],[0.205120,-1.324774],[0.204800,-1.329907],[0.204484,-1.329006],[0.204172,-1.333875],[0.203862,-1.333006],[0.203556,-1.336481],[0.203253,-1.336479],[0.202953,-1.339249],[0.202656,-1.344129],[0.202362,-1.345730],[0.202071,-1.347133],[0.201783,-1.349345],[0.201497,-1.350072],[0.201215,-1.352626],[0.200935,-1.352590],[0.200658,-1.357726],[0.200383,-1.359344],[0.200112,-1.360635],[0.199842,-1.363100],[0.199575,-1.367790],[0.199311,-1.366754],[0.199049,-1.367013],[0.198790,-1.370632],[0.198533,-1.374667],[0.198278,-1.375377],[0.198025,-1.378956],[0.197775,-1.375672],[0.197527,-1.382502],[0.197281,-1.379725],[0.197038,-1.383264],[0.196796,-1.386384],[0.196556,-1.388337],[0.196319,-1.387096],[0.196084,-1.391282],[0.195850,-1.391478],[0.195619,-1.393610],[0.195389,-1.396118],[0.195161,-1.401599],[0.194936,-1.399363],[0.194712,-1.405835],[0.194490,-1.406423],[0.194269,-1.405718],[0.194051,-1.407836],[0.193834,-1.405442],[0.193619,-1.413733],[0.193405,-1.413297],[0.193194,-1.414244],[0.192984,-1.416475],[0.192775,-1.421285],[0.192569,-1.420344],[0.192363,-1.421802],[0.192160,-1.427375],[0.191958,-1.424843],[0.191757,-1.427671],[0.191558,-1.428298],[0.191360,-1.429930],[0.191164,-1.428767],[0.190969,-1.433154],[0.190776,-1.438081],[0.190584,-1.439339],[0.190394,-1.439393],[0.190205,-1.440760],[0.190017,-1.442436],[0.189830,-1.449203],[0.189645,-1.443947],[0.189462,-1.444749],[0.189279,-1.453438],[0.189098,-1.456640],[0.188918,-1.455003],[0.188739,-1.459953],[0.188562,-1.461273],[0.188385,-1.460082],[0.188210,-1.459777],[0.188036,-1.465408],[0.187864,-1.461035],[0.187692,-1.468594],[0.187522,-1.470908],[0.187352,-1.470874],[0.187184,-1.472314],[0.187017,-1.471683],[0.186851,-1.472985],[0.186686,-1.468202],[0.186522,-1.479000],[0.186359,-1.481104],[0.186198,-1.484135],[0.186037,-1.480871],[0.185877,-1.485881],[0.185718,-1.485606],[0.185561,-1.486121],[0.185404,-1.484198],[0.185248,-1.489563],[0.185093,-1.494395],[0.184940,-1.498268],[0.184787,-1.495632],[0.184635,-1.498312],[0.184484,-1.503298],[0.184333,-1.498101],[0.184184,-1.495212],[0.184036,-1.503510],[0.183888,-1.509728],[0.183742,-1.507245],[0.183596,-1.505247],[0.183451,-1.514560],[0.183307,-1.509116],[0.183164,-1.517702],[0.183022,-1.522803],[0.182880,-1.513760],[0.182739,-1.520830],[0.182600,-1.518916],[0.182460,-1.525004],[0.182322,-1.521300],[0.182185,-1.525596],[0.182048,-1.531037],[0.181912,-1.533775],[0.181777,-1.526483],[0.181642,-1.530752],[0.181508,-1.531962],[0.181375,-1.530924],[0.181243,-1.538491],[0.181111,-1.532426],[0.180981,-1.545093],[0.180850,-1.540509],[0.180721,-1.539678],[0.180592,-1.540951],[0.180464,-1.545821],[0.180337,-1.553657],[0.180210,-1.547372],[0.180084,-1.552176],[0.179959,-1.555432],[0.179834,-1.556922],[0.179710,-1.552366],[0.179587,-1.555920],[0.179464,-1.556632],[0.179342,-1.561435],[0.179220,-1.561354],[0.179099,-1.563263],[0.178979,-1.572684],[0.178859,-1.574110],[0.178740,-1.563136],[0.178622,-1.575130],[0.178504,-1.573128],[0.178387,-1.571855],[0.178270,-1.567625],[0.178154,-1.576628],[0.178038,-1.579370],[0.177923,-1.586386],[0.177809,-1.576199],[0.177695,-1.580163],[0.177582,-1.584802],[0.177469,-1.591563],[0.177357,-1.588481],[0.177245,-1.590252],[0.177134,-1.577248],[0.177023,-1.596106],[0.176913,-1.591650],[0.176804,-1.597359],[0.176695,-1.595340],[0.176586,-1.592747],[0.176478,-1.600135],[0.176371,-1.597034],[0.176264,-1.602051],[0.176157,-1.603597],[0.176051,-1.602316],[0.175945,-1.609758],[0.175840,-1.605195],[0.175736,-1.604565],[0.175632,-1.599447],[0.175528,-1.619673],[0.175425,-1.618009],[0.175322,-1.609415],[0.175220,-1.623924],[0.175118,-1.624658],[0.175017,-1.618736],[0.174916,-1.625421],[0.174816,-1.624678],[0.174716,-1.623180],[0.174616,-1.624732],[0.174517,-1.628672],[0.174418,-1.624819],[0.174320,-1.618940],[0.174222,-1.622800],[0.174125,-1.625801],[0.174028,-1.638875],[0.173931,-1.624588],[0.173835,-1.642269],[0.173740,-1.634458],[0.173644,-1.636763],[0.173549,-1.646067],[0.173455,-1.642228],[0.173361,-1.642688],[0.173267,-1.644762],[0.173174,-1.656498],[0.173081,-1.636462],[0.172988,-1.654723],[0.172896,-1.648978],[0.172804,-1.647146],[0.172713,-1.639501],[0.172622,-1.644695],[0.172531,-1.663118],[0.172441,-1.665456],[0.172351,-1.650109],[0.172261,-1.652504],[0.172172,-1.661787],[0.172083,-1.667753],[0.171995,-1.658478],[0.171907,-1.657628],[0.171819,-1.671997],[0.171731,-1.670857],[0.171644,-1.668002],[0.171558,-1.668878],[0.171471,-1.671819],[0.171385,-1.692902],[0.171299,-1.666942],[0.171214,-1.690879],[0.171129,-1.691711],[0.171044,-1.682993],[0.170960,-1.672802],[0.170876,-1.688539],[0.170792,-1.691770],[0.170709,-1.684564],[0.170626,-1.682105],[0.170543,-1.688618],[0.170460,-1.690891],[0.170378,-1.697871],[0.170296,-1.691004],[0.170215,-1.694800],[0.170134,-1.707430],[0.170053,-1.697914],[0.169972,-1.686047],[0.169892,-1.688387],[0.169812,-1.697733],[0.169732,-1.685051],[0.169652,-1.687067],[0.169573,-1.703754],[0.169494,-1.711800],[0.169416,-1.705731],[0.169338,-1.696757],[0.169260,-1.704557],[0.169182,-1.717951],[0.169105,-1.709516],[0.169027,-1.697879],[0.168950,-1.712162],[0.168874,-1.721916],[0.168798,-1.728066],[0.168722,-1.709841],[0.168646,-1.714250],[0.168570,-1.715243],[0.168495,-1.715809],[0.168420,-1.717740],[0.168345,-1.714731],[0.168271,-1.718955],[0.168197,-1.744508],[0.168123,-1.736900],[0.168049,-1.739261],[0.167976,-1.721539],[0.167903,-1.740922],[0.167830,-1.721471],[0.167757,-1.742649],[0.167685,-1.719506],[0.167612,-1.722619],[0.167540,-1.734521],[0.167469,-1.729120],[0.167397,-1.727364],[0.167326,-1.730736],[0.167255,-1.755785],[0.167185,-1.745050],[0.167114,-1.756743],[0.167044,-1.740755],[0.166974,-1.756501],[0.166904,-1.742693],[0.166835,-1.751975],[0.166765,-1.753690],[0.166696,-1.748114],[0.166627,-1.754095],[0.166559,-1.753995],[0.166490,-1.752653],[0.166422,-1.764843],[0.166354,-1.752466],[0.166287,-1.762735],[0.166219,-1.760029],[0.166152,-1.766732],[0.166085,-1.753416],[0.166018,-1.775244],[0.165951,-1.780486],[0.165885,-1.771643],[0.165819,-1.776807],[0.165753,-1.776848],[0.165687,-1.763169],[0.165621,-1.782326],[0.165556,-1.770304],[0.165491,-1.751009],[0.165426,-1.761085],[0.165361,-1.795911],[0.165297,-1.770469],[0.165232,-1.786122],[0.165168,-1.769836],[0.165104,-1.772911],[0.165040,-1.779218],[0.164977,-1.776171],[0.164913,-1.760554],[0.164850,-1.791225],[0.164787,-1.779690],[0.164725,-1.796907],[0.164662,-1.772782],[0.164600,-1.780923],[0.164537,-1.790431],[0.164475,-1.807280],[0.164414,-1.815598],[0.164352,-1.809860],[0.164291,-1.784285],[0.164229,-1.772062],[0.164168,-1.796311],[0.164107,-1.798451],[0.164047,-1.808498],[0.163986,-1.771843],[0.163926,-1.804176],[0.163866,-1.805501],[0.163806,-1.830758],[0.163746,-1.792617],[0.163686,-1.808592],[0.163627,-1.792246],[0.163568,-1.811447],[0.163508,-1.795689],[0.163450,-1.773457],[0.163391,-1.807395],[0.163332,-1.788088],[0.163274,-1.810314],[0.163215,-1.822999],[0.163157,-1.824682],[0.163100,-1.808382],[0.163042,-1.829361],[0.162984,-1.807104],[0.162927,-1.836812],[0.162870,-1.805832],[0.162812,-1.821999],[0.162755,-1.812190],[0.162699,-1.842116],[0.162642,-1.829806],[0.162586,-1.815965],[0.162529,-1.844279],[0.162473,-1.846419],[0.162417,-1.823571],[0.162362,-1.797047],[0.162306,-1.843123],[0.162250,-1.819275],[0.162195,-1.843257],[0.162140,-1.830514],[0.162085,-1.836509],[0.162030,-1.857523],[0.161975,-1.850840],[0.161921,-1.860964],[0.161866,-1.871846],[0.161812,-1.837514],[0.161758,-1.824911],[0.161704,-1.834910],[0.161650,-1.859446],[0.161596,-1.852552],[0.161543,-1.844423],[0.161489,-1.864123],[0.161436,-1.877404],[0.161383,-1.871436],[0.161330,-1.883589],[0.161277,-1.914285],[0.161224,-1.851390],[0.161172,-1.841661],[0.161119,-1.853344],[0.161067,-1.876776],[0.161015,-1.908891],[0.160963,-1.883139],[0.160911,-1.828667],[0.160859,-1.865367],[0.160808,-1.887243],[0.160756,-1.867705],[0.160705,-1.848578],[0.160654,-1.875697],[0.160603,-1.878926],[0.160552,-1.870773],[0.160501,-1.835477],[0.160451,-1.918854],[0.160400,-1.861793],[0.160350,-1.901003],[0.160299,-1.891622],[0.160249,-1.865415],[0.160199,-1.903798],[0.160149,-1.853689],[0.160100,-1.898040],[0.160050,-1.864925],[0.160001,-1.831241],[0.159951,-1.877190],[0.159902,-1.882724],[0.159853,-1.860800],[0.159804,-1.875461],[0.159755,-1.887342],[0.159706,-1.870372],[0.159658,-1.886192],[0.159609,-1.850869],[0.159561,-1.845188],[0.159513,-1.856839],[0.159464,-1.881769],[0.159416,-1.936551],[0.159369,-1.896252],[0.159321,-1.905343],[0.159273,-1.957371],[0.159226,-1.937266],[0.159178,-1.866140],[0.159131,-1.916016],[0.159084,-1.941779],[0.159037,-1.876720],[0.158990,-1.903886],[0.158943,-1.927827],[0.158896,-1.870880],[0.158850,-1.923780],[0.158803,-1.935208],[0.158757,-1.916984],[0.158710,-1.900541],[0.158664,-1.910397],[0.158618,-1.892058],[0.158572,-1.938739],[0.158526,-1.898338],[0.158481,-1.928202],[0.158435,-1.927647],[0.158390,-1.891750],[0.158344,-1.926541],[0.158299,-1.929064],[0.158254,-1.931647],[0.158209,-1.970406],[0.158164,-1.933743],[0.158119,-1.895987],[0.158074,-1.929454],[0.158029,-1.916747],[0.157985,-1.934815],[0.157940,-1.944464],[0.157896,-1.918082],[0.157852,-1.943374],[0.157808,-1.957521],[0.157764,-1.925666],[0.157720,-1.931568],[0.157676,-1.937742],[0.157632,-1.937205],[0.157589,-1.914347],[0.157545,-1.926181],[0.157502,-1.953724],[0.157458,-1.935068],[0.157415,-1.968810],[0.157372,-1.914713],[0.157329,-1.923539],[0.157286,-1.923014],[0.157243,-1.935881],[0.157201,-1.938887],[0.157158,-1.931376],[0.157115,-1.920927],[0.157073,-2.039206],[0.157031,-1.944096],[0.156988,-1.907054],[0.156946,-1.971666],[0.156904,-1.928257],[0.156862,-1.934714],[0.156820,-1.945272],[0.156778,-1.969560],[0.156737,-1.922830],[0.156695,-2.015091],[0.156654,-1.935745],[0.156612,-1.996923],[0.156571,-1.996396],[0.156530,-1.934213],[0.156489,-1.965918],[0.156448,-2.000313],[0.156407,-1.956197],[0.156366,-1.983352],[0.156325,-1.987960],[0.156284,-1.987443],[0.156244,-1.941978],[0.156203,-1.949487],[0.156163,-2.034332],[0.156122,-1.980265],[0.156082,-1.990164],[0.156042,-1.979246],[0.156002,-1.978737],[0.155962,-1.983344],[0.155922,-1.993594],[0.155882,-1.987615],[0.155843,-2.030161],[0.155803,-2.036892],[0.155763,-1.936008],[0.155724,-1.980316],[0.155685,-1.974710],[0.155645,-2.027589],[0.155606,-1.950446],[0.155567,-1.949956],[0.155528,-1.977822],[0.155489,-1.936532],[0.155450,-1.999077],[0.155411,-1.992713],[0.155372,-2.017129],[0.155334,-1.970261],[0.155295,-1.997087],[0.155257,-2.009019],[0.155218,-1.968797],[0.155180,-2.028748],[0.155142,-1.983616],[0.155104,-1.988769],[0.155065,-2.034817],[0.155027,-1.966376],[0.154990,-2.041770],[0.154952,-2.011667],[0.154914,-2.004584],[0.154876,-2.010687],[0.154839,-1.979741],[0.154801,-2.056505],[0.154764,-2.030855],[0.154726,-1.972874],[0.154689,-2.022328],[0.154652,-2.045681],[0.154614,-2.084046],[0.154577,-2.020870],[0.154540,-2.072385],[0.154503,-1.970034],[0.154467,-1.974985],[0.154430,-2.042746],[0.154393,-2.092504],[0.154356,-1.952965],[0.154320,-2.003465],[0.154283,-1.952041],[0.154247,-2.040328],[0.154211,-2.039848],[0.154174,-2.039368],[0.154138,-2.022649],[0.154102,-2.038411],[0.154066,-2.046740],[0.154030,-2.006549],[0.153994,-2.006081],[0.153958,-2.036509],[0.153923,-1.998306],[0.153887,-1.997843],[0.153851,-2.053214],[0.153816,-1.984093],[0.153780,-2.042942],[0.153745,-2.033684],[0.153709,-2.033216],[0.153674,-2.050850],[0.153639,-2.023977],[0.153604,-2.008141],[0.153569,-1.987176],[0.153534,-2.030892],[0.153499,-2.120654],[0.153464,-2.068536],[0.153429,-2.057482],[0.153394,-2.029049],[0.153360,-2.067132],[0.153325,-2.066665],[0.153290,-2.011525],[0.153256,-1.965080],[0.153222,-2.065271],[0.153187,-2.054239],[0.153153,-2.025857],[0.153119,-2.043439],[0.153085,-2.001355],[0.153051,-2.016227],[0.153017,-2.051950],[0.152983,-2.015331],[0.152949,-2.061593],[0.152915,-1.978716],[0.152881,-2.060682],[0.152847,-2.060228],[0.152814,-1.990705],[0.152780,-2.144820],[0.152747,-2.048332],[0.152713,-2.047883],[0.152680,-2.028326],[0.152647,-2.027883],[0.152613,-2.068382],[0.152580,-2.018279],[0.152547,-2.026560],[0.152514,-1.980019],[0.152481,-2.066588],[0.152448,-2.106138],[0.152415,-2.091157],[0.152382,-2.043444],[0.152349,-2.064806],[0.152317,-2.104325],[0.152284,-2.089360],[0.152252,-2.013933],[0.152219,-2.075222],[0.152187,-2.088021],[0.152154,-2.087577],[0.152122,-2.073897],[0.152090,-2.101186],[0.152057,-2.020054],[0.152025,-2.002718],[0.151993,-2.059975],[0.151961,-2.001872],[0.151929,-2.009665],[0.151897,-2.084048],[0.151865,-2.083611],[0.151833,-2.017079],[0.151802,-2.082738],[0.151770,-2.174296],[0.151738,-2.081869],[0.151707,-2.095895],[0.151675,-2.055665],[0.151644,-2.023751],[0.151612,-2.066948],[0.151581,-2.110127],[0.151549,-2.066093],[0.151518,-2.053539],[0.151487,-2.126664],[0.151456,-2.108388],[0.151425,-2.077568],[0.151394,-2.077142],[0.151363,-2.196060],[0.151332,-2.090716],[0.151301,-2.075869],[0.151270,-2.123619],[0.151239,-2.049759],[0.151209,-2.074603],[0.151178,-2.048927],[0.151147,-2.165378],[0.151117,-2.060194],[0.151086,-2.164503],[0.151056,-2.164067],[0.151025,-2.140351],[0.150995,-2.071673],[0.150965,-2.058122],[0.150934,-2.070842],[0.150904,-2.070428],[0.150874,-2.070015],[0.150844,-2.069602],[0.150814,-2.003538],[0.150784,-2.160174],[0.150754,-2.187231],[0.150724,-2.098204],[0.150694,-2.219991],[0.150665,-2.158464],[0.150635,-2.134817],[0.150605,-2.218678],[0.150576,-2.052817],[0.150546,-2.133558],[0.150517,-2.113041],[0.150487,-2.321246],[0.150458,-2.078640],[0.150428,-2.094084],[0.150399,-2.063495],[0.150370,-2.258466],[0.150340,-2.110568],[0.150311,-2.180806],[0.150282,-2.109750],[0.150253,-2.152567],[0.150224,-2.152151],[0.150195,-2.047628],[0.150166,-1.994930],[0.150137,-2.127764],[0.150108,-2.177862],[0.150080,-2.126947],[0.150051,-2.177027],[0.150022,-2.106100],[0.149993,-2.252816],[0.149965,-2.087633],[0.149936,-2.124917],[0.149908,-2.251529],[0.149879,-2.086443],[0.149851,-2.311435],[0.149823,-2.146400],[0.149794,-2.085258],[0.149766,-2.102504],[0.149738,-2.205899],[0.149710,-2.248552],[0.149681,-2.205069],[0.149653,-2.143976],[0.149625,-2.143574],[0.149597,-2.170448],[0.149569,-2.119716],[0.149541,-2.203007],[0.149514,-2.038339],[0.149486,-2.098571],[0.149458,-2.141177],[0.149430,-2.097792],[0.149403,-2.167623],[0.149375,-2.167222],[0.149347,-2.013051],[0.149320,-2.062921],[0.149292,-2.138804],[0.149265,-2.198932],[0.149237,-2.138017],[0.149210,-2.114624],[0.149183,-2.061027],[0.149155,-2.136843],[0.149128,-2.136453],[0.149101,-2.093169],[0.149074,-2.075230],[0.149047,-2.135285],[0.149020,-2.238190],[0.148993,-2.134510],[0.148966,-2.030869],[0.148939,-2.160893],[0.148912,-2.110398],[0.148885,-2.236167],[0.148858,-2.132584],[0.148831,-2.159335],[0.148805,-2.158947],[0.148778,-2.088634],[0.148751,-2.055067],[0.148725,-2.157787],[0.148698,-2.157402],[0.148672,-2.190192],[0.148645,-2.189802],[0.148619,-2.129153],[0.148592,-2.052870],[0.148566,-2.155484],[0.148540,-2.105123],[0.148513,-2.187861],[0.148487,-2.084551],[0.148461,-2.084183],[0.148435,-2.186703],[0.148409,-2.186318],[0.148383,-2.102897],[0.148357,-2.102528],[0.148331,-2.287982],[0.148305,-2.124653],[0.148279,-2.287182],[0.148253,-2.184022],[0.148227,-2.226284],[0.148201,-2.183261],[0.148175,-2.182882],[0.148150,-2.099596],[0.148124,-2.284796],[0.148098,-2.284401],[0.148073,-2.386642],[0.148047,-2.223584],[0.148022,-2.283218],[0.147996,-2.147217],[0.147971,-2.179867],[0.147945,-2.076944]

n=200000  p=0.75  q=0.40  N=100
[1.44270,-12.24111],[0.91024,-6.76429],[0.72135,-4.83934],[0.62134,-3.85638],[0.55811,-3.24244],[0.51390,-2.83553],[0.48090,-2.54047],[0.45512,-2.31718],[0.43429,-2.14707],[0.41703,-2.01044],[0.40243,-1.89831],[0.38987,-1.80771],[0.37892,-1.73104],[0.36927,-1.66666],[0.36067,-1.61206],[0.35296,-1.56488],[0.34598,-1.52234],[0.33962,-1.48523],[0.33381,-1.45343],[0.32846,-1.42620],[0.32352,-1.40091],[0.31893,-1.37878],[0.31466,-1.35916],[0.31067,-1.34218],[0.30693,-1.32595],[0.30341,-1.31098],[0.30010,-1.29874],[0.29697,-1.28696],[0.29401,-1.27687],[0.29121,-1.26559],[0.28854,-1.25864],[0.28600,-1.24892],[0.28358,-1.24266],[0.28127,-1.23645],[0.27906,-1.23217],[0.27694,-1.22603],[0.27491,-1.22097],[0.27296,-1.21647],[0.27108,-1.21257],[0.26928,-1.20921],[0.26755,-1.20610],[0.26587,-1.20364],[0.26426,-1.20077],[0.26270,-1.19777],[0.26119,-1.19533],[0.25973,-1.19350],[0.25832,-1.19317],[0.25695,-1.19006],[0.25562,-1.18924],[0.25434,-1.18866],[0.25308,-1.18907],[0.25187,-1.18695],[0.25069,-1.18651],[0.24954,-1.18642],[0.24842,-1.18624],[0.24734,-1.18514],[0.24628,-1.18544],[0.24525,-1.18425],[0.24424,-1.18645],[0.24326,-1.18588],[0.24230,-1.18707],[0.24136,-1.18593],[0.24045,-1.18530],[0.23956,-1.18736],[0.23868,-1.18856],[0.23783,-1.18824],[0.23699,-1.18911],[0.23618,-1.18974],[0.23538,-1.19132],[0.23459,-1.19125],[0.23383,-1.19272],[0.23308,-1.19382],[0.23234,-1.19422],[0.23162,-1.19596],[0.23091,-1.19705],[0.23021,-1.19748],[0.22953,-1.19878],[0.22886,-1.20031],[0.22820,-1.20349],[0.22756,-1.20234],[0.22693,-1.20451],[0.22630,-1.20646],[0.22569,-1.20599],[0.22509,-1.20925],[0.22450,-1.20895],[0.22392,-1.21031],[0.22335,-1.21039],[0.22278,-1.21374],[0.22223,-1.21663],[0.22169,-1.21706],[0.22115,-1.21798],[0.22062,-1.21979],[0.22010,-1.22155],[0.21959,-1.22303],[0.21909,-1.22178],[0.21859,-1.22544],[0.21810,-1.22717],[0.21762,-1.22901],[0.21715,-1.23041],[0.21668,-1.23216],[0.21622,-1.23300],[0.21576,-1.23322],[0.21531,-1.23708],[0.21487,-1.23769],[0.21443,-1.24048],[0.21400,-1.24189],[0.21358,-1.24393],[0.21316,-1.24313],[0.21274,-1.24758],[0.21234,-1.24692],[0.21193,-1.24856],[0.21153,-1.25193],[0.21114,-1.25227],[0.21075,-1.25386],[0.21037,-1.25697],[0.20999,-1.25715],[0.20961,-1.25949],[0.20924,-1.25962],[0.20888,-1.26329],[0.20852,-1.26238],[0.20816,-1.26428],[0.20781,-1.26537],[0.20746,-1.26845],[0.20711,-1.26956],[0.20677,-1.27352],[0.20643,-1.27361],[0.20610,-1.27684],[0.20577,-1.27773],[0.20544,-1.27958],[0.20512,-1.27980],[0.20480,-1.28193],[0.20448,-1.28285],[0.20417,-1.28647],[0.20386,-1.28730],[0.20356,-1.28758],[0.20325,-1.28958],[0.20295,-1.29090],[0.20266,-1.29435],[0.20236,-1.29326],[0.20207,-1.29871],[0.20178,-1.29902],[0.20150,-1.30175],[0.20122,-1.30160],[0.20094,-1.30422],[0.20066,-1.30499],[0.20038,-1.30630],[0.20011,-1.30888],[0.19984,-1.31083],[0.19958,-1.31202],[0.19931,-1.31444],[0.19905,-1.31610],[0.19879,-1.31741],[0.19853,-1.31605],[0.19828,-1.31906],[0.19802,-1.32194],[0.19778,-1.32207],[0.19753,-1.32425],[0.19728,-1.32638],[0.19704,-1.32963],[0.19680,-1.32909],[0.19656,-1.33012],[0.19632,-1.33310],[0.19608,-1.33441],[0.19585,-1.33850],[0.19562,-1.34074],[0.19539,-1.33803],[0.19516,-1.34124],[0.19494,-1.34419],[0.19471,-1.34452],[0.19449,-1.34693],[0.19427,-1.34737],[0.19405,-1.34872],[0.19383,-1.34989],[0.19362,-1.35135],[0.19340,-1.35246],[0.19319,-1.35634],[0.19298,-1.35666],[0.19278,-1.35620],[0.19257,-1.36204],[0.19236,-1.36173],[0.19216,-1.36622],[0.19196,-1.36351],[0.19176,-1.36719],[0.19156,-1.36925],[0.19136,-1.37237],[0.19116,-1.36841],[0.19097,-1.37533],[0.19078,-1.37484],[0.19058,-1.37637],[0.19039,-1.37540],[0.19020,-1.38002],[0.19002,-1.37963],[0.18983,-1.38096],[0.18964,-1.38174],[0.18946,-1.38467],[0.18928,-1.38621],[0.18910,-1.38979],[0.18892,-1.39310],[0.18874,-1.39211],[0.18856,-1.39520],[0.18838,-1.39313],[0.18821,-1.39589],[0.18804,-1.39403],[0.18786,-1.39727],[0.18769,-1.39924],[0.18752,-1.40083],[0.18735,-1.40438],[0.18718,-1.40216],[0.18702,-1.40509],[0.18685,-1.40403],[0.18669,-1.40917],[0.18652,-1.40636],[0.18636,-1.41201],[0.18620,-1.41226],[0.18604,-1.41454],[0.18588,-1.41714],[0.18572,-1.41945],[0.18556,-1.41756],[0.18540,-1.42242],[0.18525,-1.42508],[0.18509,-1.42274],[0.18494,-1.42324],[0.18479,-1.42308],[0.18464,-1.42736],[0.18448,-1.43398],[0.18433,-1.43124],[0.18418,-1.43165],[0.18404,-1.43447],[0.18389,-1.43577],[0.18374,-1.43517],[0.18360,-1.43943],[0.18345,-1.44300],[0.18331,-1.44022],[0.18316,-1.44091],[0.18302,-1.44360],[0.18288,-1.44144],[0.18274,-1.44259],[0.18260,-1.44615],[0.18246,-1.45138],[0.18232,-1.45023],[0.18218,-1.45528],[0.18205,-1.45206],[0.18191,-1.45752],[0.18178,-1.45507],[0.18164,-1.45671],[0.18151,-1.45825],[0.18138,-1.45921],[0.18124,-1.46010],[0.18111,-1.46728],[0.18098,-1.46341],[0.18085,-1.46793],[0.18072,-1.46712],[0.18059,-1.46855],[0.18046,-1.46955],[0.18034,-1.47010],[0.18021,-1.47196],[0.18008,-1.47237],[0.17996,-1.47866],[0.17983,-1.47519],[0.17971,-1.47818],[0.17959,-1.48307],[0.17946,-1.48219],[0.17934,-1.48142],[0.17922,-1.48534],[0.17910,-1.48099],[0.17898,-1.48452],[0.17886,-1.49180],[0.17874,-1.48828],[0.17862,-1.48922],[0.17850,-1.48843],[0.17839,-1.49000],[0.17827,-1.49456],[0.17815,-1.49331],[0.17804,-1.49426],[0.17792,-1.49735],[0.17781,-1.49755],[0.17770,-1.50093],[0.17758,-1.50147],[0.17747,-1.50866],[0.17736,-1.50558],[0.17724,-1.50676],[0.17713,-1.50779],[0.17702,-1.50902],[0.17691,-1.51434],[0.17680,-1.51142],[0.17670,-1.51058],[0.17659,-1.51540],[0.17648,-1.51675],[0.17637,-1.51616],[0.17626,-1.51639],[0.17616,-1.52108],[0.17605,-1.51780],[0.17594,-1.52129],[0.17584,-1.52290],[0.17574,-1.51838],[0.17563,-1.52318],[0.17553,-1.52544],[0.17542,-1.52226],[0.17532,-1.52809],[0.17522,-1.52757],[0.17512,-1.52690],[0.17502,-1.53334],[0.17492,-1.53369],[0.17482,-1.53713],[0.17472,-1.54240],[0.17462,-1.54242],[0.17452,-1.54238],[0.17442,-1.54103],[0.17432,-1.54669],[0.17422,-1.54397],[0.17412,-1.54079],[0.17403,-1.54554],[0.17393,-1.54669],[0.17384,-1.54584],[0.17374,-1.54869],[0.17364,-1.54401],[0.17355,-1.54836],[0.17346,-1.55824],[0.17336,-1.55801],[0.17327,-1.55326],[0.17317,-1.55647],[0.17308,-1.56013],[0.17299,-1.55529],[0.17290,-1.56270],[0.17280,-1.56275],[0.17271,-1.56295],[0.17262,-1.56472],[0.17253,-1.56592],[0.17244,-1.56338],[0.17235,-1.56702],[0.17226,-1.56914],[0.17217,-1.57458],[0.17208,-1.56744],[0.17200,-1.57168],[0.17191,-1.56825],[0.17182,-1.57909],[0.17173,-1.57964],[0.17164,-1.57457],[0.17156,-1.57864],[0.17147,-1.58452],[0.17138,-1.58416],[0.17130,-1.58959],[0.17121,-1.58898],[0.17113,-1.58456],[0.17104,-1.58658],[0.17096,-1.59061],[0.17088,-1.59021],[0.17079,-1.58877],[0.17071,-1.58393],[0.17063,-1.58499],[0.17054,-1.58469],[0.17046,-1.59889],[0.17038,-1.60682],[0.17030,-1.59685],[0.17022,-1.59439],[0.17013,-1.59664],[0.17005,-1.59905],[0.16997,-1.60320],[0.16989,-1.60362],[0.16981,-1.60729],[0.16973,-1.60221],[0.16965,-1.60655],[0.16957,-1.60548],[0.16949,-1.60839],[0.16942,-1.61092],[0.16934,-1.61387],[0.16926,-1.60616],[0.16918,-1.61285],[0.16910,-1.61235],[0.16903,-1.61349],[0.16895,-1.61076],[0.16887,-1.61120],[0.16880,-1.61512],[0.16872,-1.61439],[0.16865,-1.62245],[0.16857,-1.61126],[0.16850,-1.61773],[0.16842,-1.62954],[0.16834,-1.62161],[0.16827,-1.61974],[0.16820,-1.62069],[0.16812,-1.61921],[0.16805,-1.63348],[0.16798,-1.63193],[0.16790,-1.63573],[0.16783,-1.63473],[0.16776,-1.63218],[0.16768,-1.62841],[0.16761,-1.64004],[0.16754,-1.63522],[0.16747,-1.63804],[0.16740,-1.64837],[0.16733,-1.63739],[0.16726,-1.64244],[0.16718,-1.64376],[0.16711,-1.65006],[0.16704,-1.64584],[0.16697,-1.64107],[0.16690,-1.64054],[0.16684,-1.65680],[0.16676,-1.64824],[0.16670,-1.64887],[0.16663,-1.65118],[0.16656,-1.65682],[0.16649,-1.65321],[0.16642,-1.64699],[0.16635,-1.66390],[0.16629,-1.65745],[0.16622,-1.66569],[0.16615,-1.66077],[0.16608,-1.65704],[0.16602,-1.66957],[0.16595,-1.66717],[0.16588,-1.65720],[0.16582,-1.66776],[0.16575,-1.66517],[0.16569,-1.66186],[0.16562,-1.67842],[0.16556,-1.66454],[0.16549,-1.67056],[0.16543,-1.66950],[0.16536,-1.67106],[0.16530,-1.68149],[0.16523,-1.66322],[0.16517,-1.68040],[0.16510,-1.67029],[0.16504,-1.67547],[0.16498,-1.67461],[0.16491,-1.67545],[0.16485,-1.68950],[0.16479,-1.67805],[0.16472,-1.68431],[0.16466,-1.68007],[0.16460,-1.68235],[0.16454,-1.68036],[0.16448,-1.68451],[0.16441,-1.68227],[0.16435,-1.68533],[0.16429,-1.68307],[0.16423,-1.68737],[0.16417,-1.68890],[0.16411,-1.70527],[0.16405,-1.69254],[0.16399,-1.69416],[0.16393,-1.70499],[0.16387,-1.69985],[0.16381,-1.69055],[0.16375,-1.71311],[0.16369,-1.70439],[0.16363,-1.70988],[0.16357,-1.69441],[0.16351,-1.71410],[0.16345,-1.70746],[0.16339,-1.70213],[0.16333,-1.70484],[0.16327,-1.70064],[0.16322,-1.70900],[0.16316,-1.68991],[0.16310,-1.71424],[0.16304,-1.70603],[0.16298,-1.72162],[0.16293,-1.72388],[0.16287,-1.70281],[0.16281,-1.71700],[0.16276,-1.71516],[0.16270,-1.71334],[0.16264,-1.71927],[0.16259,-1.72514],[0.16253,-1.71126],[0.16247,-1.71066],[0.16242,-1.71913],[0.16236,-1.72676],[0.16231,-1.72449],[0.16225,-1.71929],[0.16220,-1.73329],[0.16214,-1.73449],[0.16208,-1.71819],[0.16203,-1.72290],[0.16198,-1.72571],[0.16192,-1.73178],[0.16187,-1.72353],[0.16181,-1.72744],[0.16176,-1.74189],[0.16170,-1.72489],[0.16165,-1.75022],[0.16160,-1.73376],[0.16154,-1.71974],[0.16149,-1.74686],[0.16144,-1.74954],[0.16138,-1.75145],[0.16133,-1.73999],[0.16128,-1.74020],[0.16122,-1.75960],[0.16117,-1.75553],[0.16112,-1.74007],[0.16107,-1.74310],[0.16102,-1.74053],[0.16096,-1.74772],[0.16091,-1.75011],[0.16086,-1.74998],[0.16081,-1.74942],[0.16076,-1.74382],[0.16070,-1.75438],[0.16065,-1.75075],[0.16060,-1.76520],[0.16055,-1.75583],[0.16050,-1.75939],[0.16045,-1.76163],[0.16040,-1.75508],[0.16035,-1.74657],[0.16030,-1.75672],[0.16025,-1.76861],[0.16020,-1.76657],[0.16015,-1.77619],[0.16010,-1.78482],[0.16005,-1.76008],[0.16000,-1.76242],[0.15995,-1.77452],[0.15990,-1.77241],[0.15985,-1.77343],[0.15980,-1.75547],[0.15976,-1.77878],[0.15971,-1.75967],[0.15966,-1.75293],[0.15961,-1.76254],[0.15956,-1.78446],[0.15951,-1.77499],[0.15946,-1.78569],[0.15942,-1.78868],[0.15937,-1.75258],[0.15932,-1.78761],[0.15927,-1.76700],[0.15923,-1.77900],[0.15918,-1.77019],[0.15913,-1.77737],[0.15908,-1.76860],[0.15904,-1.79548],[0.15899,-1.79495],[0.15894,-1.78697],[0.15890,-1.80104],[0.15885,-1.76979],[0.15880,-1.79157],[0.15876,-1.78128],[0.15871,-1.79500],[0.15866,-1.77500],[0.15862,-1.79855],[0.15857,-1.80346],[0.15853,-1.79553],[0.15848,-1.80241],[0.15844,-1.78493],[0.15839,-1.79398],[0.15834,-1.80434],[0.15830,-1.80035],[0.15825,-1.78855],[0.15821,-1.80070],[0.15816,-1.80158],[0.15812,-1.79899],[0.15807,-1.80410],[0.15803,-1.80575],[0.15798,-1.80524],[0.15794,-1.82153],[0.15790,-1.80863],[0.15785,-1.80887],[0.15781,-1.82000],[0.15776,-1.79843],[0.15772,-1.82224],[0.15768,-1.81609],[0.15763,-1.80711],[0.15759,-1.81040],[0.15754,-1.80914],[0.15750,-1.82388],[0.15746,-1.82170],[0.15742,-1.80462],[0.15737,-1.80412],[0.15733,-1.80438],[0.15729,-1.81805],[0.15724,-1.81511],[0.15720,-1.83537],[0.15716,-1.82416],[0.15712,-1.83438],[0.15707,-1.82231],[0.15703,-1.81759],[0.15699,-1.81878],[0.15695,-1.83240],[0.15690,-1.81200],[0.15686,-1.82778],[0.15682,-1.84341],[0.15678,-1.82680],[0.15674,-1.81927],[0.15670,-1.82052],[0.15665,-1.84046],[0.15661,-1.82851],[0.15657,-1.82528],[0.15653,-1.80849],[0.15649,-1.83364],[0.15645,-1.84003],[0.15641,-1.84568],[0.15637,-1.82655],[0.15632,-1.82982],[0.15628,-1.83612],[0.15624,-1.86138],[0.15620,-1.85974],[0.15616,-1.82982],[0.15612,-1.84026],[0.15608,-1.84185],[0.15604,-1.84884],[0.15600,-1.84300],[0.15596,-1.85344],[0.15592,-1.81504],[0.15588,-1.84478],[0.15584,-1.85429],[0.15580,-1.85042],[0.15576,-1.84337],[0.15572,-1.83659],[0.15568,-1.83205],[0.15564,-1.85195],[0.15561,-1.84151],[0.15557,-1.85566],[0.15553,-1.85285],[0.15549,-1.86073],[0.15545,-1.86149],[0.15541,-1.86103],[0.15537,-1.86180],[0.15533,-1.88549],[0.15530,-1.87933],[0.15526,-1.87747],[0.15522,-1.83270],[0.15518,-1.86074],[0.15514,-1.85904],[0.15510,-1.87983],[0.15506,-1.83405],[0.15503,-1.86271],[0.15499,-1.84188],[0.15495,-1.86968],[0.15491,-1.87195],[0.15488,-1.87013],[0.15484,-1.87948],[0.15480,-1.85129],[0.15476,-1.88003],[0.15473,-1.86831],[0.15469,-1.86786],[0.15465,-1.86606],[0.15461,-1.87968],[0.15458,-1.88371],[0.15454,-1.90089],[0.15450,-1.90215],[0.15447,-1.85855],[0.15443,-1.89453],[0.15439,-1.87122],[0.15436,-1.87654],[0.15432,-1.84796],[0.15428,-1.88630],[0.15425,-1.87375],[0.15421,-1.90555],[0.15417,-1.91058],[0.15414,-1.89095],[0.15410,-1.87641],[0.15407,-1.87301],[0.15403,-1.88638],[0.15399,-1.86923],[0.15396,-1.87768],[0.15392,-1.87725],[0.15389,-1.90335],[0.15385,-1.89242],[0.15382,-1.89540],[0.15378,-1.88820],[0.15374,-1.87971],[0.15371,-1.91241],[0.15367,-1.88043],[0.15364,-1.87227],[0.15360,-1.92967],[0.15357,-1.88073],[0.15353,-1.87871],[0.15350,-1.93280],[0.15346,-1.90552],[0.15343,-1.90508],[0.15339,-1.89907],[0.15336,-1.90422],[0.15332,-1.91559],[0.15329,-1.89963],[0.15326,-1.91473],[0.15322,-1.88808],[0.15319,-1.89291],[0.15315,-1.90941],[0.15312,-1.91507],[0.15308,-1.90856],[0.15305,-1.92716],[0.15302,-1.90379],[0.15298,-1.93799],[0.15295,-1.91294],[0.15292,-1.90644],[0.15288,-1.93192],[0.15285,-1.88519],[0.15281,-1.90321],[0.15278,-1.89893],[0.15275,-1.93259],[0.15271,-1.89809],[0.15268,-1.92475],[0.15265,-1.89537],[0.15261,-1.91293],[0.15258,-1.93781],[0.15255,-1.94248],[0.15251,-1.92965],[0.15248,-1.90709],[0.15245,-1.92412],[0.15242,-1.91474],[0.15238,-1.93782],[0.15235,-1.90752],[0.15232,-1.90711],[0.15228,-1.96433],[0.15225,-1.93116],[0.15222,-1.94624],[0.15219,-1.94049],[0.15215,-1.95669],[0.15212,-1.92469],[0.15209,-1.92192],[0.15206,-1.93624],[0.15202,-1.93328],[0.15199,-1.91162],[0.15196,-1.94568],[0.15193,-1.93461],[0.15190,-1.91949],[0.15186,-1.97159],[0.15183,-1.95256],[0.15180,-1.94091],[0.15177,-1.90882],[0.15174,-1.93741],[0.15171,-1.94804],[0.15168,-1.91209],[0.15164,-1.95012],[0.15161,-1.92305],[0.15158,-1.94643],[0.15155,-1.92977],[0.15152,-1.93728],[0.15149,-1.94522],[0.15146,-1.94771],[0.15142,-1.93882],[0.15139,-1.97220],[0.15136,-1.94363],[0.15133,-1.94323],[0.15130,-1.93723],[0.15127,-1.93961],[0.15124,-1.95086],[0.15121,-1.96639],[0.15118,-1.92763],[0.15115,-1.94668],[0.15112,-1.95863],[0.15109,-1.97887],[0.15106,-1.96440],[0.15102,-1.98954],[0.15100,-1.94472],[0.15096,-1.92753],[0.15093,-1.97688],[0.15090,-1.96243],[0.15087,-1.95231],[0.15084,-2.03322],[0.15081,-1.97530],[0.15078,-1.97127],[0.15075,-1.95075],[0.15072,-1.96009],[0.15069,-1.94084],[0.15066,-1.97334],[0.15064,-2.01029],[0.15060,-1.96894],[0.15058,-1.94844],[0.15055,-1.99997],[0.15052,-1.99522],[0.15049,-1.94730],[0.15046,-1.93201],[0.15043,-1.95624],[0.15040,-1.96624],[0.15037,-1.94894],[0.15034,-1.98453],[0.15031,-1.98826],[0.15028,-1.95434],[0.15025,-1.97547],[0.15022,-1.99570],[0.15020,-2.00919],[0.15017,-1.99493],[0.15014,-2.02369],[0.15011,-1.97746],[0.15008,-1.99378],[0.15005,-1.97671],[0.15002,-1.99301],[0.14999,-1.95396],[0.14996,-1.99225],[0.14994,-1.98753],[0.14991,-1.97093],[0.14988,-1.97055],[0.14985,-1.99521],[0.14982,-1.94508],[0.14979,-1.99907],[0.14977,-1.96906],[0.14974,-1.99371],[0.14971,-1.98452],[0.14968,-1.99296],[0.14965,-2.01192],[0.14962,-1.99681],[0.14960,-2.03337],[0.14957,-1.98266],[0.14954,-2.01566],[0.14951,-2.02073],[0.14949,-1.98589],[0.14946,-1.98119],[0.14943,-2.00386],[0.14940,-2.03072],[0.14938,-1.96780],[0.14935,-1.98405],[0.14932,-2.01268],[0.14929,-2.00201],[0.14926,-1.98741],[0.14924,-1.96997],[0.14921,-2.01662],[0.14918,-2.01625],[0.14916,-2.01588],[0.14913,-2.01009],[0.14910,-2.05262],[0.14907,-2.01478],[0.14905,-2.03197],[0.14902,-1.99346],[0.14899,-1.96674],[0.14897,-1.99762],[0.14894,-1.98765],[0.14891,-2.05002],[0.14888,-2.03610],[0.14886,-1.99618],[0.14883,-2.05617],[0.14880,-2.01676],[0.14878,-2.02831],[0.14875,-2.03427],[0.14872,-2.02151],[0.14870,-2.04016],[0.14867,-2.00935],[0.14864,-1.99333],[0.14862,-2.03246],[0.14859,-2.00287],[0.14857,-1.99730],[0.14854,-2.07628],[0.14851,-2.02470],[0.14849,-2.02434],[0.14846,-2.09376],[0.14844,-2.05069],[0.14841,-2.05794],[0.14838,-2.01686],[0.14836,-2.04961],[0.14833,-2.00474],[0.14830,-2.01580],[0.14828,-2.10142],[0.14825,-2.01509],[0.14823,-1.96487],[0.14820,-2.02675],[0.14818,-2.02640],[0.14815,-2.00788],[0.14812,-1.99656],[0.14810,-2.02534],[0.14807,-1.98080],[0.14805,-2.03123],[0.14802,-1.99518],[0.14800,-2.06868],[0.14797,-2.07730],[0.14794,-2.02983],[0.14792,-2.05916],[0.14790,-1.98326],[0.14787,-2.05046],[0.14784,-2.00374],[0.14782,-2.04976],[0.14779,-2.04941],[0.14777,-1.97203],[0.14774,-2.00817],[0.14772,-2.00783],[0.14769,-2.05601],[0.14767,-1.97070],[0.14764,-2.03976],[0.14762,-2.03221],[0.14759,-2.03907],[0.14757,-2.00580],[0.14754,-2.04595],[0.14752,-2.00512],[0.14749,-2.05324],[0.14747,-2.04492],[0.14744,-2.02296],[0.14742,-1.99800],[0.14740,-2.05187],[0.14737,-2.00311],[0.14735,-2.05118],[0.14732,-2.02813],[0.14730,-2.06785],[0.14727,-2.03464],[0.14725,-2.02027],[0.14722,-2.04948],[0.14720,-2.08614],[0.14718,-2.10848],[0.14715,-2.04847],[0.14713,-2.04018],[0.14710,-2.07462],[0.14708,-2.08442],[0.14706,-2.06444],[0.14703,-2.02412],[0.14701,-2.04645],[0.14698,-2.07292],[0.14696,-2.10537],[0.14694,-2.11782],[0.14691,-2.08204],[0.14689,-2.10435],[0.14686,-2.08137],[0.14684,-2.07090],[0.14682,-2.11610],[0.14679,-2.06076],[0.14677,-2.10265],[0.14674,-2.06956],[0.14672,-2.09022],[0.14670,-2.04215],[0.14667,-2.05910],[0.14665,-2.05877],[0.14663,-2.03324],[0.14660,-2.10028],[0.14658,-2.07735],[0.14656,-2.04857],[0.14653,-2.08755],[0.14651,-2.14109],[0.14649,-2.09861],[0.14646,-2.09828],[0.14644,-2.12464],[0.14642,-2.01567],[0.14639,-2.05517],[0.14637,-2.07439],[0.14635,-2.03728],[0.14632,-2.25704],[0.14630,-2.03664],[0.14628,-2.10836],[0.14626,-2.09530],[0.14623,-2.10769],[0.14621,-2.07210],[0.14619,-2.03504],[0.14616,-2.25457],[0.14614,-2.10638],[0.14612,-2.09333],[0.14610,-2.05098],[0.14607,-2.13471],[0.14605,-2.02524],[0.14603,-2.01031],[0.14600,-2.05913],[0.14598,-2.11800],[0.14596,-2.00938],[0.14594,-2.09074],[0.14592,-2.14958],[0.14589,-2.10279],[0.14587,-2.03897],[0.14585,-2.14859],[0.14582,-2.07746],[0.14580,-2.10150],[0.14578,-2.11507],[0.14576,-2.16674],[0.14574,-2.11443],[0.14571,-2.06507],[0.14569,-2.14629],[0.14567,-2.09958],[0.14565,-2.01965],[0.14562,-2.05377],[0.14560,-2.07430],[0.14558,-2.04375],[0.14556,-2.21275],[0.14554,-2.05253],[0.14552,-2.01782],[0.14549,-2.12623],[0.14547,-2.21142],[0.14545,-2.08375],[0.14543,-2.00205],[0.14541,-2.14208],[0.14538,-2.07117],[0.14536,-2.00115],[0.14534,-2.07056],[0.14532,-2.09452],[0.14530,-2.18228],[0.14528,-2.15956],[0.14525,-2.18163],[0.14523,-2.08064],[0.14521,-2.12210],[0.14519,-2.15828],[0.14517,-2.12148],[0.14515,-2.09204],[0.14512,-2.12085],[0.14510,-2.27995],[0.14508,-2.10494],[0.14506,-2.10463],[0.14504,-2.20485],[0.14502,-2.10401],[0.14500,-2.11898],[0.14498,-2.23623],[0.14496,-2.11836],[0.14493,-2.15447],[0.14491,-2.13481],[0.14489,-2.13449],[0.14487,-2.20227],[0.14485,-2.10155],[0.14483,-2.13356],[0.14481,-2.15259],[0.14479,-2.08684],[0.14476,-2.11558],[0.14474,-2.11528],[0.14472,-2.09972],[0.14470,-2.09942],[0.14468,-2.15072],[0.14466,-2.08503],[0.14464,-2.09851],[0.14462,-2.08443],[0.14460,-2.11315],[0.14458,-2.17146],[0.14456,-2.09731],[0.14454,-2.07066],[0.14452,-2.07036],[0.14450,-2.14795],[0.14447,-2.03753],[0.14445,-2.19594],[0.14443,-2.16930],[0.14441,-2.14673],[0.14439,-2.16868],[0.14437,-2.14612],[0.14435,-2.10954],[0.14433,-2.16776],[0.14431,-2.16745],[0.14429,-2.16715],[0.14427,-2.19315],[0.14425,-2.19284],[0.14423,-2.16623],[0.14421,-2.26589],[0.14419,-2.10716],[0.14417,-2.16532],[0.14415,-2.22346],[0.14413,-2.16471],[0.14411,-2.14220],[0.14409,-2.19038],[0.14407,-2.19007],[0.14405,-2.10510],[0.14403,-2.22160],[0.14401,-2.14071],[0.14399,-2.18886],[0.14397,-2.14011],[0.14395,-2.18825],[0.14393,-2.16171],[0.14391,-2.16141],[0.14389,-2.26085],[0.14387,-2.08732],[0.14385,-2.08703],[0.14383,-2.18644],[0.14381,-2.25960],[0.14379,-2.18584],[0.14377,-2.21762],[0.14375,-2.13687],[0.14373,-2.25836],[0.14371,-2.18464],[0.14369,-2.15815],[0.14367,-2.08446],[0.14365,-2.18375],[0.14363,-2.15726],[0.14361,-2.25652],[0.14359,-2.13454],[0.14357,-2.13425],[0.14355,-2.25560],[0.14353,-2.08248],[0.14352,-2.09732],[0.14350,-2.18138],[0.14348,-2.15493],[0.14346,-2.18079],[0.14344,-2.18050],[0.14342,-2.11280],[0.14340,-2.15377],[0.14338,-2.13138],[0.14336,-2.31069],[0.14334,-2.25226],[0.14332,-2.05327],[0.14330,-2.11110],[0.14328,-2.21014],[0.14326,-2.12967],[0.14325,-2.12939],[0.14323,-2.06437],[0.14321,-2.17700],[0.14319,-2.24986],[0.14317,-2.17643],[0.14315,-2.15004],[0.14313,-2.20779],[0.14311,-2.14947],[0.14309,-2.30639],[0.14308,-2.24808],[0.14306,-2.24778],[0.14304,-2.20633],[0.14302,-2.24719],[0.14300,-2.24689],[0.14298,-2.30457],[0.14296,-2.24630],[0.14294,-2.30397],[0.14292,-2.24571],[0.14291,-2.24542],[0.14289,-2.20402],[0.14287,-2.17185],[0.14285,-2.17157],[0.14283,-2.20316],[0.14281,-2.24396],[0.14280,-2.20259],[0.14278,-2.30127],[0.14276,-2.39992],[0.14274,-2.16988],[0.14272,-2.20145],[0.14270,-2.16932],[0.14268,-2.24193],[0.14266,-2.29948]





==> anc/Data-Modified-Barabasi-Albert <==

Data for simulations on the Modified Barabasi-Albert model:

Data are presented in ordered pairs for values of (lambda,A,p) as shown, averaged over N networks and grown by iterating n times.

Each ordered pair is of the form [ 1/log(k+1) , log(P(k))/log(k+1) ], where k is the degree of the nodes
and P(k) the probability that a node has degree k.

n=6250 lambda=2  A=0  p=0  N=100
[1.442695,10.135504],[0.910239,6.393649],[0.721348,4.911548],[0.621335,4.016684],[0.558111,3.382130],[0.513898,2.912980],[0.480898,2.542049],[0.455120,2.253309],[0.434294,2.001344],[0.417032,1.810477],[0.402430,1.633834],[0.389871,1.483848],[0.378923,1.359768],[0.369269,1.269493],[0.360674,1.153088],[0.352956,1.063485],[0.345976,0.969477],[0.339623,0.919264],[0.333808,0.840697],[0.328459,0.786713],[0.323515,0.727304],[0.318929,0.669900],[0.314658,0.639000],[0.310667,0.583889],[0.306928,0.543217],[0.303413,0.487108],[0.300102,0.470744],[0.296974,0.427594],[0.294014,0.405377],[0.291207,0.341435],[0.288539,0.366375],[0.286000,0.283008],[0.283578,0.265456],[0.281266,0.192132],[0.279055,0.216192],[0.276938,0.184947],[0.274908,0.175000],[0.272958,0.180886],[0.271085,0.117050],[0.269283,0.112751],[0.267546,0.086172],[0.265873,0.104233],[0.264257,0.036933],[0.262697,0.007765],[0.261189,0.027258],[0.259730,-0.016071],[0.258318,-0.045039],[0.256949,-0.041759],[0.255622,-0.015817],[0.254335,-0.090715],[0.253085,-0.062882],[0.251871,-0.082741],[0.250690,-0.123915],[0.249543,-0.096239],[0.248425,-0.071468],[0.247338,-0.152406],[0.246279,-0.180761],[0.245246,-0.160373],[0.244239,-0.141614],[0.243257,-0.255377],[0.242299,-0.177840],[0.241363,-0.275017],[0.240449,-0.239067],[0.239556,-0.196671],[0.238683,-0.279542],[0.237830,-0.263673],[0.236994,-0.328544],[0.236177,-0.292358],[0.235377,-0.283388],[0.234594,-0.226990],[0.233827,-0.364922],[0.233075,-0.305173],[0.232338,-0.373934],[0.231616,-0.350696],[0.230908,-0.278007],[0.230213,-0.301425],[0.229531,-0.327568],[0.228862,-0.505161],[0.228205,-0.391325],[0.227560,-0.417022],[0.226926,-0.389133],[0.226304,-0.353180],[0.225692,-0.331694],[0.225091,-0.412497],[0.224500,-0.302418],[0.223919,-0.396774],[0.223347,-0.382995],[0.222785,-0.454530],[0.222232,-0.369067],[0.221687,-0.356792],[0.221151,-0.532521],[0.220624,-0.467781],[0.220105,-0.449062],[0.219593,-0.528768],[0.219089,-0.446991],[0.218593,-0.414697],[0.218104,-0.428817],[0.217622,-0.480352],[0.217147,-0.479304],[0.216679,-0.547273],[0.216217,-0.497859],[0.215762,-0.519544],[0.215313,-0.394580],[0.214871,-0.356843],[0.214434,-0.437493],[0.214003,-0.515308],[0.213578,-0.491781],[0.213158,-0.538380],[0.212744,-0.565742],[0.212335,-0.564655],[0.211932,-0.467792],[0.211533,-0.448506],[0.211140,-0.486167],[0.210751,-0.507477],[0.210367,-0.591850],[0.209988,-0.483516],[0.209614,-0.444436],[0.209243,-0.556433],[0.208878,-0.527568],[0.208516,-0.586642],[0.208159,-0.729921],[0.207806,-0.584643],[0.207457,-0.621485],[0.207112,-0.666667],[0.206770,-0.619429],[0.206433,-0.548959],[0.206099,-0.474561],[0.205769,-0.495481],[0.205443,-0.661295],[0.205120,-0.660256],[0.204800,-0.471570],[0.204484,-0.543777],[0.204172,-0.450663],[0.203862,-0.656207],[0.203556,-0.572686],[0.203253,-0.712718],[0.202953,-0.607992],[0.202656,-0.607103],[0.202362,-0.606222],[0.202071,-0.708573],[0.201783,-0.789378],[0.201497,-0.648595],[0.201215,-0.535082],[0.200935,-0.601947],[0.200658,-0.645893],[0.200383,-0.461400],[0.200112,-0.782841],[0.199842,-0.781788],[0.199575,-0.642409],[0.199311,-0.917862],[0.199049,-0.479300],[0.198790,-0.639880],[0.198533,-0.558554],[0.198278,-0.695273],[0.198025,-0.774680],[0.197775,-0.636614],[0.197527,-0.772731],[0.197281,-0.771769],[0.197038,-0.590272],[0.196796,-0.769870],[0.196556,-0.552994],[0.196319,-0.552326],[0.196084,-0.687578],[0.195850,-0.686760],[0.195619,-0.900857],[0.195389,-0.549710],[0.195161,-0.763476],[0.194936,-0.683553],[0.194712,-0.626753],[0.194490,-0.517198],[0.194269,-0.681216],[0.194051,-0.581324],[0.193834,-0.679690],[0.193619,-0.678936],[0.193405,-0.890665],[0.193194,-0.578757],[0.192984,-0.621191],[0.192775,-0.754142],[0.192569,-0.675253],[0.192363,-0.619194]


n=12500 lambda=2  A=0 p=0 N=100
[[1.442695,11.138662],[0.910239,7.029025],[0.721348,5.410783],[0.621335,4.441688],[0.558111,3.770317],[0.513898,3.267213],[0.480898,2.869739],[0.455120,2.563706],[0.434294,2.307175],[0.417032,2.091898],[0.402430,1.911386],[0.389871,1.762915],[0.378923,1.625027],[0.369269,1.506148],[0.360674,1.410820],[0.352956,1.310039],[0.345976,1.219528],[0.339623,1.153992],[0.333808,1.078469],[0.328459,1.008492],[0.323515,0.954947],[0.318929,0.881255],[0.314658,0.852319],[0.310667,0.801354],[0.306928,0.755440],[0.303413,0.701653],[0.300102,0.659391],[0.296974,0.617540],[0.294014,0.591625],[0.291207,0.552600],[0.288539,0.518432],[0.286000,0.476423],[0.283578,0.467524],[0.281266,0.435277],[0.279055,0.419721],[0.276938,0.368251],[0.274908,0.379725],[0.272958,0.334040],[0.271085,0.265210],[0.269283,0.289479],[0.267546,0.265741],[0.265873,0.275640],[0.264257,0.230246],[0.262697,0.215354],[0.261189,0.192539],[0.259730,0.151219],[0.258318,0.141590],[0.256949,0.120767],[0.255622,0.105344],[0.254335,0.072531],[0.253085,0.128268],[0.251871,0.058210],[0.250690,0.063836],[0.249543,0.076731],[0.248425,0.083588],[0.247338,0.038833],[0.246279,-0.004975],[0.245246,-0.012579],[0.244239,-0.017725],[0.243257,0.007190],[0.242299,-0.054067],[0.241363,-0.050860],[0.240449,-0.028020],[0.239556,-0.065743],[0.238683,-0.081747],[0.237830,-0.117558],[0.236994,-0.098475],[0.236177,-0.124615],[0.235377,-0.140717],[0.234594,-0.172185],[0.233827,-0.131439],[0.233075,-0.180990],[0.232338,-0.111066],[0.231616,-0.151460],[0.230908,-0.189571],[0.230213,-0.255228],[0.229531,-0.210317],[0.228862,-0.221443],[0.228205,-0.197968],[0.227560,-0.226252],[0.226926,-0.305686],[0.226304,-0.196319],[0.225692,-0.218376],[0.225091,-0.249550],[0.224500,-0.302418],[0.223919,-0.339041],[0.223347,-0.234475],[0.222785,-0.260922],[0.222232,-0.220954],[0.221687,-0.307324],[0.221151,-0.297907],[0.220624,-0.265625],[0.220105,-0.390016],[0.219593,-0.332492],[0.219089,-0.286861],[0.218593,-0.330978],[0.218104,-0.302356],[0.217622,-0.350249],[0.217147,-0.349485],[0.216679,-0.283705],[0.216217,-0.253230],[0.215762,-0.457473],[0.215313,-0.307277],[0.214871,-0.356843],[0.214434,-0.379968],[0.214003,-0.305407],[0.213578,-0.391399],[0.213158,-0.434890],[0.212744,-0.342399],[0.212335,-0.376249],[0.211932,-0.363420],[0.211533,-0.340450],[0.211140,-0.415125],[0.210751,-0.373442],[0.210367,-0.360738],[0.209988,-0.428422],[0.209614,-0.412124],[0.209243,-0.336764],[0.208878,-0.480959],[0.208516,-0.480126],[0.208159,-0.479304],[0.207806,-0.458685],[0.207457,-0.499545],[0.207112,-0.407205],[0.206770,-0.497892],[0.206433,-0.391628],[0.206099,-0.377694],[0.205769,-0.547194],[0.205443,-0.518893],[0.205120,-0.452756],[0.204800,-0.452051],[0.204484,-0.402039],[0.204172,-0.432898],[0.203862,-0.514901],[0.203556,-0.415299],[0.203253,-0.513361],[0.202953,-0.539704],[0.202656,-0.466632],[0.202362,-0.651378],[0.202071,-0.605350],[0.201783,-0.536593],[0.201497,-0.444760],[0.201215,-0.705571],[0.200935,-0.646785],[0.200658,-0.564533],[0.200383,-0.442301],[0.200112,-0.481858],[0.199842,-0.504747],[0.199575,-0.780744],[0.199311,-0.479930],[0.199049,-0.560007],[0.198790,-0.777670],[0.198533,-0.639052],[0.198278,-0.593988],[0.198025,-0.500159],[0.197775,-0.499526],[0.197527,-0.525276],[0.197281,-0.454257],[0.197038,-0.523974],[0.196796,-0.589548],[0.196556,-0.496448],[0.196319,-0.452041],[0.196084,-0.551664],[0.195850,-0.630417],[0.195619,-0.520201],[0.195389,-0.549710],[0.195161,-0.628200],[0.194936,-0.583975],[0.194712,-0.547804],[0.194490,-0.760848],[0.194269,-0.581979],[0.194051,-0.680450],[0.193834,-0.545334],[0.193619,-0.544729],[0.193405,-0.514315],[0.193194,-0.677445],[0.192984,-0.621191],[0.192775,-0.577503],[0.192569,-0.886811]]


n=25000 lambda=2 A=0 p=0 N=100
[[1.442695,12.141389],[0.910239,7.658835],[0.721348,5.907862],[0.621335,4.875467],[0.558111,4.157394],[0.513898,3.624591],[0.480898,3.205093],[0.455120,2.877532],[0.434294,2.605542],[0.417032,2.379495],[0.402430,2.192344],[0.389871,2.031774],[0.378923,1.891016],[0.369269,1.769195],[0.360674,1.657339],[0.352956,1.558635],[0.345976,1.455394],[0.339623,1.380482],[0.333808,1.299258],[0.328459,1.237227],[0.323515,1.184055],[0.318929,1.125782],[0.314658,1.067157],[0.310667,1.010627],[0.306928,0.952608],[0.303413,0.900171],[0.300102,0.869068],[0.296974,0.833604],[0.294014,0.789865],[0.291207,0.755973],[0.288539,0.736515],[0.286000,0.686576],[0.283578,0.643154],[0.281266,0.630535],[0.279055,0.601756],[0.276938,0.579658],[0.274908,0.563635],[0.272958,0.519196],[0.271085,0.532875],[0.269283,0.461981],[0.267546,0.436422],[0.265873,0.419258],[0.264257,0.402120],[0.262697,0.376367],[0.261189,0.365974],[0.259730,0.334136],[0.258318,0.333742],[0.256949,0.306777],[0.255622,0.303639],[0.254335,0.285282],[0.253085,0.280560],[0.251871,0.259331],[0.250690,0.221552],[0.249543,0.223612],[0.248425,0.174667],[0.247338,0.201671],[0.246279,0.190799],[0.245246,0.142786],[0.244239,0.154181],[0.243257,0.142983],[0.242299,0.122801],[0.241363,0.120869],[0.240449,0.113012],[0.239556,0.106527],[0.238683,0.088686],[0.237830,0.071374],[0.236994,0.062179],[0.236177,0.045020],[0.235377,0.028767],[0.234594,0.038829],[0.233827,0.028578],[0.233075,0.053866],[0.232338,0.042360],[0.231616,-0.045964],[0.230908,-0.009426],[0.230213,-0.026828],[0.229531,-0.034619],[0.228862,-0.045418],[0.228205,-0.078158],[0.227560,-0.050779],[0.226926,-0.056382],[0.226304,-0.090630],[0.225692,-0.100723],[0.225091,-0.100455],[0.224500,-0.142530],[0.223919,-0.129832],[0.223347,-0.146053],[0.222785,-0.177895],[0.222232,-0.106235],[0.221687,-0.109579],[0.221151,-0.148911],[0.220624,-0.181128],[0.220105,-0.157012],[0.219593,-0.175347],[0.219089,-0.195340],[0.218593,-0.151517],[0.218104,-0.184073],[0.217622,-0.194032],[0.217147,-0.215899],[0.216679,-0.182871],[0.216217,-0.214975],[0.215762,-0.226512],[0.215313,-0.176768],[0.214871,-0.207906],[0.214434,-0.225118],[0.214003,-0.166180],[0.213578,-0.212350],[0.213158,-0.249647],[0.212744,-0.223344],[0.212335,-0.241942],[0.211932,-0.285488],[0.211533,-0.330129],[0.211140,-0.240580],[0.210751,-0.361396],[0.210367,-0.338573],[0.209988,-0.308615],[0.209614,-0.317382],[0.209243,-0.273969],[0.208878,-0.325984],[0.208516,-0.315720],[0.208159,-0.305926],[0.207806,-0.272087],[0.207457,-0.264085],[0.207112,-0.392916],[0.206770,-0.421857],[0.206433,-0.286177],[0.206099,-0.302899],[0.205769,-0.302414],[0.205443,-0.293191],[0.205120,-0.389137],[0.204800,-0.375314],[0.204484,-0.329105],[0.204172,-0.339074],[0.203862,-0.373594],[0.203556,-0.327611],[0.203253,-0.290065],[0.202953,-0.467316],[0.202656,-0.487984],[0.202362,-0.397866],[0.202071,-0.358061],[0.201783,-0.279730],[0.201497,-0.334633],[0.201215,-0.345043],[0.200935,-0.344563],[0.200658,-0.409386],[0.200383,-0.380151],[0.200112,-0.532149],[0.199842,-0.504747],[0.199575,-0.378619],[0.199311,-0.439935],[0.199049,-0.377620],[0.198790,-0.457731],[0.198533,-0.501440],[0.198278,-0.376157],[0.198025,-0.404016],[0.197775,-0.476232],[0.197527,-0.388361],[0.197281,-0.387877],[0.197038,-0.453696],[0.196796,-0.453140],[0.196556,-0.416752],[0.196319,-0.472725],[0.196084,-0.400054],[0.195850,-0.520816],[0.195619,-0.494080],[0.195389,-0.519590],[0.195161,-0.469938],[0.194936,-0.518385],[0.194712,-0.468855],[0.194490,-0.447829],[0.194269,-0.467790],[0.194051,-0.446818],[0.193834,-0.580675],[0.193619,-0.678936],[0.193405,-0.488490],[0.193194,-0.513753],[0.192984,-0.487425],[0.192775,-0.577503],[0.192569,-0.512090],[0.192363,-0.424599],[0.192160,-0.485343],[0.191958,-0.484833],[0.191757,-0.423260],[0.191558,-0.538931],[0.191360,-0.538375],[0.191164,-0.537823],[0.190969,-0.459844],[0.190776,-0.571514],[0.190584,-0.438836],[0.190394,-0.506306],[0.190205,-0.480405],[0.190017,-0.479931],[0.189830,-0.611041],[0.189645,-0.504316],[0.189462,-0.478529],[0.189279,-0.609266],[0.189098,-0.566487],[0.188918,-0.608103],[0.188739,-0.501907],[0.188562,-0.476256],[0.188385,-0.500966],[0.188210,-0.563828],[0.188036,-0.605266],[0.187864,-0.562789],[0.187692,-0.604157],[0.187522,-0.498669],[0.187352,-0.603064],[0.187184,-0.602522],[0.187017,-0.655786],[0.186851,-0.601450],[0.186686,-0.600919],[0.186522,-0.496011],[0.186359,-0.429108],[0.186198,-0.557798],[0.186037,-0.727781],[0.185877,-0.651789],[0.185718,-0.469074],[0.185561,-0.468676],[0.185404,-0.650130],[0.185248,-0.492623],[0.185093,-0.554490],[0.184940,-0.648501],[0.184787,-0.722890],[0.184635,-0.466337],[0.184484,-0.465956],[0.184333,-0.593347],[0.184184,-0.720533],[0.184036,-0.719953],[0.183888,-0.644816],[0.183742,-0.591442],[0.183596,-0.643791],[0.183451,-0.487845],[0.183307,-0.642778],[0.183164,-0.843502],[0.183022,-0.842846],[0.182880,-0.547860],[0.182739,-0.485952],[0.182600,-0.714334],[0.182460,-0.587318],[0.182322,-0.839625],[0.182185,-0.586430],[0.182048,-0.512175],[0.181912,-0.711643],[0.181777,-0.637410],[0.181642,-0.636939],[0.181508,-0.510658],[0.181375,-0.482324],[0.181243,-0.635539],[0.181111,-0.582975],[0.180981,-0.509173],[0.180850,-0.832847]]


n=50000 lambda=2 A=0 p=0 N=100
[[1.442695, 13.138057], [.910239, 8.292388], [.721348, 6.409316], [.621335, 5.304425], [.558111, 4.544138], [.513898, 3.977664], [.480898, 3.539703], [.455120, 3.190169], [.434294, 2.907669], [.417032, 2.671911], [.402430, 2.472714], [.389871, 2.305821], [.378923, 2.152155], [.369269, 2.017970], [.360674, 1.905513], [.352956, 1.796156], [.345976, 1.706289], [.339623, 1.616065], [.333808, 1.539572], [.328459, 1.466640], [.323515, 1.403603], [.318929, 1.337023], [.314658, 1.284838], [.310667, 1.214093], [.306928, 1.171829], [.303413, 1.122574], [.300102, 1.082179], [.296974, 1.030808], [.294014, .988915], [.291207, .956407], [.288539, .917713], [.286000, .876930], [.283578, .856528], [.281266, .825942], [.279055, .790295], [.276938, .765052], [.274908, .747562], [.272958, .704912], [.271085, .681634], [.269283, .660477], [.267546, .631133], [.265873, .626429], [.264257, .585578], [.262697, .580396], [.261189, .544105], [.259730, .539769], [.258318, .517018], [.256949, .486820], [.255622, .476500], [.254335, .451432], [.253085, .432365], [.251871, .421940], [.250690, .408435], [.249543, .395049], [.248425, .384982], [.247338, .350194], [.246279, .359798], [.245246, .343030], [.244239, .335515], [.243257, .311596], [.242299, .281830], [.241363, .273856], [.240449, .268922], [.239556, .273341], [.238683, .253304], [.237830, .256478], [.236994, .220918], [.236177, .204789], [.235377, .200106], [.234594, .188145], [.233827, .203732], [.233075, .186927], [.232338, .165646], [.231616, .187825], [.230908, .145766], [.230213, 0.90253e-1], [.229531, .110732], [.228862, 0.94316e-1], [.228205, .107257], [.227560, .112573], [.226926, 0.82747e-1], [.226304, 0.57626e-1], [.225692, 0.64363e-1], [.225091, 0.59056e-1], [.224500, 0.60621e-1], [.223919, 0.58748e-1], [.223347, 0.48044e-1], [.222785, 0.17146e-1], [.222232, 0.8716e-2], [.221687, 0.19105e-1], [.221151, -0.4468e-2], [.220624, 0.6521e-2], [.220105, 0.28840e-1], [.219593, 0.22917e-1], [.219089, -0.18268e-1], [.218593, -0.32969e-1], [.218104, 0.2170e-2], [.217622, -0.56879e-1], [.217147, -0.68339e-1], [.216679, -0.37779e-1], [.216217, -0.53722e-1], [.215762, -0.56393e-1], [.215313, -0.70731e-1], [.214871, -0.70586e-1], [.214434, -0.85876e-1], [.214003, -0.79409e-1], [.213578, -0.82369e-1], [.213158, -0.91825e-1], [.212744, -.115888], [.212335, -.104957], [.211932, -.122882], [.211533, -.118907], [.211140, -0.87732e-1], [.210751, -.100747], [.210367, -.141650], [.209988, -.114386], [.209614, -.153850], [.209243, -.197025], [.208878, -.191393], [.208516, -.113584], [.208159, -.170894], [.207806, -.170605], [.207457, -.165656], [.207112, -.179669], [.206770, -.156116], [.206433, -.189153], [.206099, -.134774], [.205769, -.221986], [.205443, -.204262], [.205120, -.233721], [.204800, -.198162], [.204484, -.177390], [.204172, -.300066], [.203862, -.266924], [.203556, -.196957], [.203253, -.213379], [.202953, -.207347], [.202656, -.207044], [.202362, -.237003], [.202071, -.272204], [.201783, -.324757], [.201497, -.256499], [.201215, -.184371], [.200935, -.235332], [.200658, -.235007], [.200383, -.255081], [.200112, -.277414], [.199842, -.227707], [.199575, -.293311], [.199311, -.301783], [.199049, -.364774], [.198790, -.340885], [.198533, -.275225], [.198278, -.404531], [.198025, -.266755], [.197775, -.231631], [.197527, -.328040], [.197281, -.349574], [.197038, -.373804], [.196796, -.272817], [.196556, -.316345], [.196319, -.372441], [.196084, -.336244], [.195850, -.432295], [.195619, -.279171], [.195389, -.414276], [.195161, -.324111], [.194936, -.345418], [.194712, -.333891], [.194490, -.396802], [.194269, -.322629], [.194051, -.411439], [.193834, -.395464], [.193619, -.380677], [.193405, -.579391], [.193194, -.366512], [.192984, -.310595], [.192775, -.464192], [.192569, -.392882], [.192363, -.329864], [.192160, -.392048], [.191958, -.462223], [.191757, -.299265], [.191558, -.339432], [.191360, -.405734], [.191164, -.362661], [.190969, -.572093], [.190776, -.338047], [.190584, -.388834], [.190394, -.480883], [.190205, -.388059], [.190017, -.348221], [.189830, -.402491], [.189645, -.359780], [.189462, -.401709], [.189279, -.417791], [.189098, -.435414], [.188918, -.385434], [.188739, -.400177], [.188562, -.384707], [.188385, -.399427], [.188210, -.415432], [.188036, -.383636], [.187864, -.398320], [.187692, -.397957], [.187522, -.498669], [.187352, -.431395], [.187184, -.497771], [.187017, -.450327], [.186851, -.396173], [.186686, -.559261], [.186522, -.395476], [.186359, -.470693], [.186198, -.341222], [.186037, -.447967], [.185877, -.410282], [.185718, -.469074], [.185561, -.522059], [.185404, -.409238], [.185248, -.596291], [.185093, -.467496], [.184940, -.491802], [.184787, -.594805], [.184635, -.553116], [.184484, -.519028], [.184333, -.443865], [.184184, -.465199], [.184036, -.517769], [.183888, -.591914], [.183742, -.442440], [.183596, -.516531], [.183451, -.643283], [.183307, -.441394], [.183164, -.441049], [.183022, -.589124], [.182880, -.514517], [.182739, -.514121], [.182600, -.461197], [.182460, -.587318], [.182322, -.512947], [.182185, -.460149], [.182048, -.712175], [.181912, -.711643], [.181777, -.511412], [.181642, -.511034], [.181508, -.710065], [.181375, -.543352], [.181243, -.583399], [.181111, -.481623], [.180981, -.481275], [.180850, -.582135], [.180721, -.581719], [.180592, -.508080], [.180464, -.705980], [.180337, -.705482], [.180210, -.507005], [.180084, -.433633], [.179959, -.506298], [.179834, -.478226], [.179710, -.505598], [.179587, -.629731], [.179464, -.702067], [.179342, -.628872], [.179220, -.431552], [.179099, -.628022], [.178979, -.576111], [.178859, -.535815], [.178740, -.575343], [.178622, -.626348], [.178504, -.698311], [.178387, -.534399], [.178270, -.697396], [.178154, -.501220], [.178038, -.624301], [.177923, -.572713], [.177809, -.532668], [.177695, -.472537], [.177582, -.571613], [.177469, -.622305], [.177357, -.570889], [.177245, -.447673], [.177134, -.530646], [.177023, -.530314], [.176913, -.497730], [.176804, -.446558], [.176695, -.568758], [.176586, -.568409], [.176478, -.568061], [.176371, -.618454], [.176264, -.618078], [.176157, -.527719], [.176051, -.527402], [.175945, -.566347], [.175840, -.494711], [.175736, -.526457], [.175632, -.494124], [.175528, -.615499], [.175425, -.466501], [.175322, -.807389], [.175220, -.806918], [.175118, -.465685], [.175017, -.563358], [.174916, -.563033], [.174816, -.805056], [.174716, -.804595], [.174616, -.612302], [.174517, -.522806], [.174418, -.682329], [.174320, -.561115], [.174222, -.610921], [.174125, -.560487], [.174028, -.521341], [.173931, -.680424], [.173835, -.439061], [.173740, -.609228], [.173644, -.679300]]


n=100000 lambda=2 A=0 p=0 N=100
[[1.442695, 14.138786], [.910239, 8.920898], [.721348, 6.908380], [.621335, 5.736734], [.558111, 4.930556], [.513898, 4.333937], [.480898, 3.873747], [.455120, 3.506476], [.434294, 3.208277], [.417032, 2.960511], [.402430, 2.752313], [.389871, 2.572601], [.378923, 2.414979], [.369269, 2.275573], [.360674, 2.154651], [.352956, 2.040371], [.345976, 1.944876], [.339623, 1.851110], [.333808, 1.769954], [.328459, 1.699185], [.323515, 1.623874], [.318929, 1.558160], [.314658, 1.495647], [.310667, 1.435852], [.306928, 1.385316], [.303413, 1.333708], [.300102, 1.287779], [.296974, 1.245701], [.294014, 1.199053], [.291207, 1.161888], [.288539, 1.119268], [.286000, 1.093994], [.283578, 1.047783], [.281266, 1.013876], [.279055, .993173], [.276938, .961003], [.274908, .929368], [.272958, .895347], [.271085, .873995], [.269283, .848862], [.267546, .826632], [.265873, .793004], [.264257, .770470], [.262697, .749480], [.261189, .724334], [.259730, .715375], [.258318, .683737], [.256949, .662009], [.255622, .663214], [.254335, .626427], [.253085, .599873], [.251871, .601197], [.250690, .599299], [.249543, .573843], [.248425, .540264], [.247338, .529028], [.246279, .515485], [.245246, .509975], [.244239, .482826], [.243257, .484894], [.242299, .454651], [.241363, .459459], [.240449, .449703], [.239556, .431611], [.238683, .402515], [.237830, .382772], [.236994, .375671], [.236177, .366502], [.235377, .363258], [.234594, .342183], [.233827, .356324], [.233075, .311156], [.232338, .327827], [.231616, .299244], [.230908, .294491], [.230213, .297431], [.229531, .265540], [.228862, .252951], [.228205, .255228], [.227560, .253014], [.226926, .245490], [.226304, .216236], [.225692, .206800], [.225091, .190397], [.224500, .213647], [.223919, .195099], [.223347, .185055], [.222785, .187488], [.222232, .185099], [.221687, .187518], [.221151, .144263], [.220624, .150708], [.220105, .160137], [.219593, .132704], [.219089, .133593], [.218593, .105455], [.218104, 0.91322e-1], [.217622, .102283], [.217147, .117764], [.216679, 0.97739e-1], [.216217, .108276], [.215762, 0.67924e-1], [.215313, 0.78513e-1], [.214871, 0.28154e-1], [.214434, 0.49558e-1], [.214003, 0.96532e-1], [.213578, 0.85170e-1], [.213158, 0.42387e-1], [.212744, 0.73097e-1], [.212335, 0.40475e-1], [.211932, 0.16311e-1], [.211533, 0.38567e-1], [.211140, 0.18196e-1], [.210751, 0.20087e-1], [.210367, -0.4250e-2], [.209988, 0.12236e-1], [.209614, -0.39057e-1], [.209243, -0.17447e-1], [.208878, -0.24341e-1], [.208516, -0.57225e-1], [.208159, -0.57126e-1], [.207806, -0.28939e-1], [.207457, -0.21858e-1], [.207112, -0.26476e-1], [.206770, -0.67925e-1], [.206433, -0.62158e-1], [.206099, -0.67704e-1], [.205769, -0.19406e-1], [.205443, -0.28610e-1], [.205120, -0.70252e-1], [.204800, -.115122], [.204484, -0.78862e-1], [.204172, -.111218], [.203862, -.133311], [.203556, -0.87688e-1], [.203253, -0.87558e-1], [.202953, -.125057], [.202656, -0.63778e-1], [.202362, -0.90311e-1], [.202071, -.106619], [.201783, -.103076], [.201497, -0.47497e-1], [.201215, -0.92968e-1], [.200935, -.109455], [.200658, -.147277], [.200383, -.147075], [.200112, -.130858], [.199842, -.126876], [.199575, -.126706], [.199311, -.105163], [.199049, -.187427], [.198790, -.145906], [.198533, -.145717], [.198278, -.186700], [.198025, -.219543], [.197775, -.149325], [.197527, -.196392], [.197281, -.258307], [.197038, -.212566], [.196796, -.185305], [.196556, -.156952], [.196319, -.184856], [.196084, -.160981], [.195850, -.223158], [.195619, -.222895], [.195389, -.183980], [.195161, -.188835], [.194936, -.210298], [.194712, -.183342], [.194490, -.277559], [.194269, -.173210], [.194051, -.163773], [.193834, -.203491], [.193619, -.260819], [.193405, -.239412], [.193194, -.310933], [.192984, -.341959], [.192775, -.219655], [.192569, -.309927], [.192363, -.291263], [.192160, -.207304], [.191958, -.308944], [.191757, -.195909], [.191558, -.308300], [.191360, -.230392], [.191164, -.265010], [.190969, -.243097], [.190776, -.288859], [.190584, -.189489], [.190394, -.235684], [.190205, -.296842], [.190017, -.325841], [.189830, -.336371], [.189645, -.216088], [.189462, -.401709], [.189279, -.270123], [.189098, -.269865], [.188918, -.269608], [.188739, -.277385], [.188562, -.384707], [.188385, -.303195], [.188210, -.284974], [.188036, -.268350], [.187864, -.293189], [.187692, -.321854], [.187522, -.252605], [.187352, -.259725], [.187184, -.343030], [.187017, -.291868], [.186851, -.251702], [.186686, -.342117], [.186522, -.309763], [.186359, -.429108], [.186198, -.237023], [.186037, -.299415], [.185877, -.318742], [.185718, -.352330], [.185561, -.308166], [.185404, -.339768], [.185248, -.364219], [.185093, -.327978], [.184940, -.408212], [.184787, -.306881], [.184635, -.279561], [.184484, -.349988], [.184333, -.390836], [.184184, -.424100], [.184036, -.262641], [.183888, -.348858], [.183742, -.348580], [.183596, -.422746], [.183451, -.348029], [.183307, -.422081], [.183164, -.360121], [.183022, -.277118], [.182880, -.335143], [.182739, -.372829], [.182600, -.420451], [.182460, -.485210], [.182322, -.345887], [.182185, -.419496], [.182048, -.385989], [.181912, -.371140], [.181777, -.385414], [.181642, -.584683], [.181508, -.437062], [.181375, -.370046], [.181243, -.400053], [.181111, -.331902], [.180981, -.542170], [.180850, -.480928], [.180721, -.300129], [.180592, -.415829], [.180464, -.382632], [.180337, -.342121], [.180210, -.539861], [.180084, -.539484], [.179959, -.539108], [.179834, -.414083], [.179710, -.453899], [.179587, -.505251], [.179464, -.396126], [.179342, -.380252], [.179220, -.476593], [.179099, -.536533], [.178979, -.395056], [.178859, -.451750], [.178740, -.378976], [.178622, -.394267], [.178504, -.411020], [.178387, -.410750], [.178270, -.410482], [.178154, -.473757], [.178038, -.573083], [.177923, -.449386], [.177809, -.472840], [.177695, -.472537], [.177582, -.472236], [.177469, -.448238], [.177357, -.816758], [.177245, -.391229], [.177134, -.426529], [.177023, -.498039], [.176913, -.497730], [.176804, -.497421], [.176695, -.425471], [.176586, -.568409], [.176478, -.496505], [.176371, -.528359], [.176264, -.445194], [.176157, -.405617], [.176051, -.405372], [.175945, -.444390], [.175840, -.423414], [.175736, -.387897], [.175632, -.467050], [.175528, -.422662], [.175425, -.466501], [.175322, -.493254], [.175220, -.492966], [.175118, -.685067], [.175017, -.563358], [.174916, -.524002], [.174816, -.562710], [.174716, -.441284], [.174616, -.491267], [.174517, -.490988], [.174418, -.463824], [.174320, -.561115], [.174222, -.560800], [.174125, -.489885], [.174028, -.489612], [.173931, -.609901], [.173835, -.609563], [.173740, -.609228], [.173644, -.608894], [.173549, -.417897], [.173455, -.678559], [.173361, -.487735], [.173267, -.487471], [.173174, -.607243], [.173081, -.460267], [.172988, -.486687], [.172896, -.556531], [.172804, -.556235], [.172713, -.485912], [.172622, -.555648], [.172531, -.604990], [.172441, -.555065], [.172351, -.484894], [.172261, -.604044], [.172172, -.603731], [.172083, -.457614], [.171995, -.483892], [.171907, -.602801], [.171819, -.514723], [.171731, -.483151], [.171644, -.514201], [.171558, -.552223], [.171471, -.455987], [.171385, -.551668], [.171299, -.600671], [.171214, -.512911], [.171129, -.550843], [.171044, -.669129], [.170960, -.550299], [.170876, -.668470], [.170792, -.511647], [.170709, -.511397], [.170626, -.511149], [.170543, -.548956], [.170460, -.666845], [.170378, -.548426], [.170296, -.510162]]


n=200000 lambda=2 A=0 p=0 N=100
[[1.442695, 15.139229], [.910239, 9.552330], [.721348, 7.408802], [.621335, 6.166975], [.558111, 5.317462], [.513898, 4.689300], [.480898, 4.206228], [.455120, 3.821820], [.434294, 3.510667], [.417032, 3.249429], [.402430, 3.030980], [.389871, 2.842858], [.378923, 2.678465], [.369269, 2.532251], [.360674, 2.401981], [.352956, 2.285815], [.345976, 2.180740], [.339623, 2.087720], [.333808, 2.004592], [.328459, 1.923592], [.323515, 1.846349], [.318929, 1.778356], [.314658, 1.715159], [.310667, 1.653019], [.306928, 1.602819], [.303413, 1.542668], [.300102, 1.497576], [.296974, 1.447331], [.294014, 1.408129], [.291207, 1.360214], [.288539, 1.321229], [.286000, 1.286562], [.283578, 1.249409], [.281266, 1.212596], [.279055, 1.181509], [.276938, 1.145184], [.274908, 1.119404], [.272958, 1.089281], [.271085, 1.058204], [.269283, 1.027569], [.267546, 1.009942], [.265873, .977495], [.264257, .952132], [.262697, .931340], [.261189, .908699], [.259730, .906174], [.258318, .876167], [.256949, .849325], [.255622, .823837], [.254335, .812598], [.253085, .792443], [.251871, .772518], [.250690, .742848], [.249543, .730925], [.248425, .720514], [.247338, .711300], [.246279, .684822], [.245246, .680579], [.244239, .646127], [.243257, .646787], [.242299, .639094], [.241363, .612115], [.240449, .606152], [.239556, .585287], [.238683, .569060], [.237830, .558319], [.236994, .544750], [.236177, .534914], [.235377, .542447], [.234594, .512571], [.233827, .499854], [.233075, .479958], [.232338, .495574], [.231616, .485081], [.230908, .472232], [.230213, .448958], [.229531, .435563], [.228862, .424836], [.228205, .399968], [.227560, .410372], [.226926, .402783], [.226304, .397419], [.225692, .368149], [.225091, .375810], [.224500, .374823], [.223919, .353101], [.223347, .346592], [.222785, .345247], [.222232, .330267], [.221687, .306769], [.221151, .306581], [.220624, .285043], [.220105, .284372], [.219593, .290248], [.219089, .300411], [.218593, .254939], [.218104, .255723], [.217622, .267597], [.217147, .263170], [.216679, .252706], [.216217, .253511], [.215762, .239186], [.215313, .213861], [.214871, .216581], [.214434, .220785], [.214003, .208559], [.213578, .199929], [.213158, .193603], [.212744, .197473], [.212335, .175931], [.211932, .177439], [.211533, .170597], [.211140, .155645], [.210751, .128509], [.210367, .188508], [.209988, .155798], [.209614, .157507], [.209243, .148152], [.208878, .128499], [.208516, .133837], [.208159, .116489], [.207806, .117476], [.207457, .132062], [.207112, 0.79792e-1], [.206770, 0.94582e-1], [.206433, 0.97024e-1], [.206099, 0.34112e-1], [.205769, .111594], [.205443, 0.50716e-1], [.205120, 0.58496e-1], [.204800, 0.28623e-1], [.204484, 0.77384e-1], [.204172, 0.70151e-1], [.203862, 0.56599e-1], [.203556, 0.47044e-1], [.203253, 0.57963e-1], [.202953, 0.42014e-1], [.202656, 0.41953e-1], [.202362, 0.69529e-1], [.202071, 0.24697e-1], [.201783, 0.33398e-1], [.201497, 0.28162e-1], [.201215, 0.29864e-1], [.200935, 0.13595e-1], [.200658, 0.22740e-1], [.200383, 0.34857e-1], [.200112, 0.], [.199842, -0.37237e-1], [.199575, 0.20828e-1], [.199311, -0.21000e-1], [.199049, -0.4021e-2], [.198790, -0.20945e-1], [.198533, -0.82493e-1], [.198278, -0.41781e-1], [.198025, -0.56968e-1], [.197775, -0.59551e-1], [.197527, -0.59476e-1], [.197281, -0.49017e-1], [.197038, -0.73113e-1], [.196796, 0.7718e-2], [.196556, -0.56546e-1], [.196319, -0.59113e-1], [.196084, -0.25066e-1], [.195850, -0.87405e-1], [.195619, -0.75443e-1], [.195389, -0.75354e-1], [.195161, -0.27179e-1], [.194936, -0.53498e-1], [.194712, -0.41030e-1], [.194490, -.105944], [.194269, -0.66535e-1], [.194051, -0.89658e-1], [.193834, -0.36117e-1], [.193619, -0.83408e-1], [.193405, -0.89360e-1], [.193194, -0.89262e-1], [.192984, -.101825], [.192775, -.181519], [.192569, -.133478], [.192363, -0.74187e-1], [.192160, -.162177], [.191958, -0.82692e-1], [.191757, -.129118], [.191558, -.104347], [.191360, -.152803], [.191164, -.117793], [.190969, -.184779], [.190776, -.152336], [.190584, -.179456], [.190394, -.103713], [.190205, -.139604], [.190017, -0.73282e-1], [.189830, -.204791], [.189645, -.216088], [.189462, -.193564], [.189279, -.215671], [.189098, -.204001], [.188918, -.198330], [.188739, -.172940], [.188562, -.150568], [.188385, -.182279], [.188210, -.187128], [.188036, -.150148], [.187864, -.167499], [.187692, -.181608], [.187522, -.213669], [.187352, -.252377], [.187184, -.275100], [.187017, -.176097], [.186851, -.141077], [.186686, -.185613], [.186522, -.161808], [.186359, -.244007], [.186198, -.218071], [.186037, -.236819], [.185877, -.257680], [.185718, -.189739], [.185561, -.280963], [.185404, -.205550], [.185248, -.179243], [.185093, -.210902], [.184940, -.256381], [.184787, -.155954], [.184635, -.255958], [.184484, -.143257], [.184333, -.248311], [.184184, -.278878], [.184036, -.240964], [.183888, -.227631], [.183742, -.270041], [.183596, -.215025], [.183451, -.209031], [.183307, -.269402], [.183164, -.197599], [.183022, -.313845], [.182880, -.239451], [.182739, -.232621], [.182600, -.245975], [.182460, -.252944], [.182322, -.252752], [.182185, -.267752], [.182048, -.302333], [.181912, -.259609], [.181777, -.259416], [.181642, -.275029], [.181508, -.283271], [.181375, -.266563], [.181243, -.258655], [.181111, -.274226], [.180981, -.310345], [.180850, -.273831], [.180721, -.331186], [.180592, -.243271], [.180464, -.299703], [.180337, -.290241], [.180210, -.290037], [.180084, -.319101], [.179959, -.367156], [.179834, -.366901], [.179710, -.396669], [.179587, -.432435], [.179464, -.352846], [.179342, -.328658], [.179220, -.288444], [.179099, -.297436], [.178979, -.339545], [.178859, -.339318], [.178740, -.296839], [.178622, -.364428], [.178504, -.350959], [.178387, -.350728], [.178270, -.240143], [.178154, -.377733], [.178038, -.377488], [.177923, -.295483], [.177809, -.325849], [.177695, -.362537], [.177582, -.294915], [.177469, -.268711], [.177357, -.348703], [.177245, -.314071], [.177134, -.313874], [.177023, -.390739], [.176913, -.360942], [.176804, -.407105], [.176695, -.374639], [.176586, -.293262], [.176478, -.231069], [.176371, -.312521], [.176264, -.405862], [.176157, -.334191], [.176051, -.333990], [.175945, -.467885], [.175840, -.358753], [.175736, -.387897], [.175632, -.358328], [.175528, -.404168], [.175425, -.422414], [.175322, -.371729], [.175220, -.421920], [.175118, -.403225], [.175017, -.402991], [.174916, -.386088], [.174816, -.402528], [.174716, -.370443], [.174616, -.402068], [.174517, -.420228], [.174418, -.319636], [.174320, -.369605], [.174222, -.369397], [.174125, -.319098], [.174028, -.355055], [.173931, -.439304], [.173835, -.489070], [.173740, -.354467], [.173644, -.461765], [.173549, -.318043], [.173455, -.399394], [.173361, -.461011], [.173267, -.382448], [.173174, -.460514], [.173081, -.437155], [.172988, -.352934], [.172896, -.316846], [.172804, -.459531], [.172713, -.397686], [.172622, -.415664], [.172531, -.397267], [.172441, -.435539], [.172351, -.435311], [.172261, -.380228], [.172172, -.484391], [.172083, -.553915], [.171995, -.414154], [.171907, -.276673], [.171819, -.483397], [.171731, -.413520], [.171644, -.363931], [.171558, -.513941], [.171471, -.394827], [.171385, -.482177], [.171299, -.412480], [.171214, -.455303], [.171129, -.394039], [.171044, -.512403], [.170960, -.362480], [.170876, -.550028], [.170792, -.362124], [.170709, -.393071], [.170626, -.430954], [.170543, -.430745], [.170460, -.597729], [.170378, -.392310], [.170296, -.479113], [.170215, -.391934], [.170134, -.322764], [.170053, -.429507], [.169972, -.509191], [.169892, -.508950], [.169812, -.428898], [.169732, -.508471], [.169652, -.477302], [.169573, -.345967], [.169494, -.450730], [.169416, -.507525], [.169338, -.427701], [.169260, -.358875], [.169182, -.449899], [.169105, -.506592], [.169027, -.426917], [.168950, -.543831], [.168874, -.475112], [.168798, -.406455], [.168722, -.388496], [.168646, -.448473], [.168570, -.448272], [.168495, -.474046], [.168420, -.542123], [.168345, -.447674], [.168271, -.387458], [.168197, -.424819], [.168123, -.472998], [.168049, -.446886], [.167976, -.503210], [.167903, -.588760], [.167830, -.423892], [.167757, -.423709], [.167685, -.445917], [.167612, -.423343], [.167540, -.445534], [.167469, -.445343], [.167397, -.538831], [.167326, -.501264], [.167255, -.470558], [.167185, -.586242], [.167114, -.500629]]



=====================================================================================================================================================



n=6250 lambda=2 A=1 p=0 N=100
[[1.442695,9.921737],[0.910239,6.370035],[0.721348,4.954324],[0.621335,4.093819],[0.558111,3.482492],[0.513898,3.015408],[0.480898,2.640038],[0.455120,2.346284],[0.434294,2.106429],[0.417032,1.887948],[0.402430,1.720330],[0.389871,1.573248],[0.378923,1.445703],[0.369269,1.326450],[0.360674,1.223462],[0.352956,1.121125],[0.345976,1.043473],[0.339623,0.977079],[0.333808,0.907731],[0.328459,0.829860],[0.323515,0.771314],[0.318929,0.707074],[0.314658,0.673018],[0.310667,0.615004],[0.306928,0.561486],[0.303413,0.536480],[0.300102,0.472614],[0.296974,0.468303],[0.294014,0.395588],[0.291207,0.382565],[0.288539,0.333805],[0.286000,0.308425],[0.283578,0.270962],[0.281266,0.254326],[0.279055,0.226294],[0.276938,0.190571],[0.274908,0.139328],[0.272958,0.148032],[0.271085,0.157830],[0.269283,0.100056],[0.267546,0.115522],[0.265873,0.073815],[0.264257,0.007811],[0.262697,0.025038],[0.261189,0.045435],[0.259730,-0.021657],[0.258318,0.033847],[0.256949,-0.035783],[0.255622,-0.073538],[0.254335,-0.041334],[0.253085,-0.109025],[0.251871,-0.116373],[0.250690,-0.111880],[0.249543,-0.103689],[0.248425,-0.095808],[0.247338,-0.091778],[0.246279,-0.161048],[0.245246,-0.174946],[0.244239,-0.184406],[0.243257,-0.178543],[0.242299,-0.210194],[0.241363,-0.192730],[0.240449,-0.252429],[0.239556,-0.225568],[0.238683,-0.237311],[0.237830,-0.311398],[0.236994,-0.328544],[0.236177,-0.318148],[0.235377,-0.283388],[0.234594,-0.366119],[0.233827,-0.324153],[0.233075,-0.238122],[0.232338,-0.295759],[0.231616,-0.230285],[0.230908,-0.360366],[0.230213,-0.338338],[0.229531,-0.347539],[0.228862,-0.392452],[0.228205,-0.404369],[0.227560,-0.355141],[0.226926,-0.354152],[0.226304,-0.414720],[0.225692,-0.498164],[0.225091,-0.385985],[0.224500,-0.441392],[0.223919,-0.329088],[0.223347,-0.382995],[0.222785,-0.408271],[0.222232,-0.369067],[0.221687,-0.452291],[0.221151,-0.405278],[0.220624,-0.418550],[0.220105,-0.390016],[0.219593,-0.465595],[0.219089,-0.446991],[0.218593,-0.482495],[0.218104,-0.428817],[0.217622,-0.501094],[0.217147,-0.761439],[0.216679,-0.521751],[0.216217,-0.458438],[0.215762,-0.496811],[0.215313,-0.495778],[0.214871,-0.455583],[0.214434,-0.541602],[0.214003,-0.569090],[0.213578,-0.491781],[0.213158,-0.513274],[0.212744,-0.598537],[0.212335,-0.433211],[0.211932,-0.563582],[0.211533,-0.351300],[0.211140,-0.508413],[0.210751,-0.678382],[0.210367,-0.464338],[0.209988,-0.629068],[0.209614,-0.557417],[0.209243,-0.461858],[0.208878,-0.527568],[0.208516,-0.586642],[0.208159,-0.553549],[0.207806,-0.440603],[0.207457,-0.727459],[0.207112,-0.810226],[0.206770,-0.725052],[0.206433,-0.455654],[0.206099,-0.663408],[0.205769,-0.662346],[0.205443,-0.546326],[0.205120,-0.545467],[0.204800,-0.576188],[0.204484,-0.470843],[0.204172,-0.515682],[0.203862,-0.610717],[0.203556,-0.713781],[0.203253,-0.654246],[0.202953,-0.934632],[0.202656,-0.607103],[0.202362,-0.511111],[0.202071,-0.605350],[0.201783,-0.707563],[0.201497,-0.706562],[0.201215,-0.535082],[0.200935,-0.646785],[0.200658,-0.601117],[0.200383,-0.645009],[0.200112,-0.701703],[0.199842,-0.643267]]



n=12500 lambda=2 A=1 p=0 N=100
[[1.442695,10.927326],[0.910239,7.004007],[0.721348,5.450184],[0.621335,4.524876],[0.558111,3.868255],[0.513898,3.370735],[0.480898,2.978546],[0.455120,2.658442],[0.434294,2.400469],[0.417032,2.184121],[0.402430,1.999944],[0.389871,1.837128],[0.378923,1.698714],[0.369269,1.586755],[0.360674,1.465551],[0.352956,1.368928],[0.345976,1.284386],[0.339623,1.200915],[0.333808,1.128377],[0.328459,1.061834],[0.323515,0.991809],[0.318929,0.939402],[0.314658,0.885136],[0.310667,0.826456],[0.306928,0.777174],[0.303413,0.742094],[0.300102,0.688296],[0.296974,0.645507],[0.294014,0.628864],[0.291207,0.597052],[0.288539,0.546237],[0.286000,0.515760],[0.283578,0.479798],[0.281266,0.459351],[0.279055,0.420958],[0.276938,0.405231],[0.274908,0.396472],[0.272958,0.357120],[0.271085,0.306706],[0.269283,0.280128],[0.267546,0.283008],[0.265873,0.223750],[0.264257,0.234632],[0.262697,0.225568],[0.261189,0.188763],[0.259730,0.163960],[0.258318,0.163069],[0.256949,0.143793],[0.255622,0.150251],[0.254335,0.103124],[0.253085,0.094037],[0.251871,0.081123],[0.250690,0.098281],[0.249543,0.045497],[0.248425,0.074554],[0.247338,0.034568],[0.246279,-0.017873],[0.245246,0.025594],[0.244239,-0.017725],[0.243257,-0.015052],[0.242299,-0.076254],[0.241363,-0.042082],[0.240449,-0.107309],[0.239556,-0.075391],[0.238683,-0.114099],[0.237830,-0.160141],[0.236994,-0.154977],[0.236177,-0.094584],[0.235377,-0.132310],[0.234594,-0.127790],[0.233827,-0.157446],[0.233075,-0.186112],[0.232338,-0.170529],[0.231616,-0.256784],[0.230908,-0.146598],[0.230213,-0.110050],[0.229531,-0.284131],[0.228862,-0.204053],[0.228205,-0.290497],[0.227560,-0.226252],[0.226926,-0.139829],[0.226304,-0.257858],[0.225692,-0.257161],[0.225091,-0.236305],[0.224500,-0.255803],[0.223919,-0.329088],[0.223347,-0.309625],[0.222785,-0.246993],[0.222232,-0.239746],[0.221687,-0.345976],[0.221151,-0.266260],[0.220624,-0.467781],[0.220105,-0.377435],[0.219593,-0.304421],[0.219089,-0.321990],[0.218593,-0.400590],[0.218104,-0.399693],[0.217622,-0.398810],[0.217147,-0.360623],[0.216679,-0.318448],[0.216217,-0.337439],[0.215762,-0.290648],[0.215313,-0.394580],[0.214871,-0.380742],[0.214434,-0.493753],[0.214003,-0.366972],[0.213578,-0.378451],[0.213158,-0.470499],[0.212744,-0.451074],[0.212335,-0.376249],[0.211932,-0.449351],[0.211533,-0.466912],[0.211140,-0.415125],[0.210751,-0.339191],[0.210367,-0.464338],[0.209988,-0.317949],[0.209614,-0.444436],[0.209243,-0.461858],[0.208878,-0.382785],[0.208516,-0.425419],[0.208159,-0.424690],[0.207806,-0.668901],[0.207457,-0.439863],[0.207112,-0.439131],[0.206770,-0.619429],[0.206433,-0.548959],[0.206099,-0.436985],[0.205769,-0.404566],[0.205443,-0.453469],[0.205120,-0.418490],[0.204800,-0.659227],[0.204484,-0.433561],[0.204172,-0.491634],[0.203862,-0.514901],[0.203556,-0.541308],[0.203253,-0.489422],[0.202953,-0.512604],[0.202656,-0.511854],[0.202362,-0.538133],[0.202071,-0.568508],[0.201783,-0.464622],[0.201497,-0.508928],[0.201215,-0.602786],[0.200935,-0.565313],[0.200658,-0.784978],[0.200383,-0.563761],[0.200112,-0.505428],[0.199842,-0.643267],[0.199575,-0.530723],[0.199311,-0.530020],[0.199049,-0.778686],[0.198790,-0.478675],[0.198533,-0.501440],[0.198278,-0.527273],[0.198025,-0.637419],[0.197775,-0.693510],[0.197527,-0.692640],[0.197281,-0.635024],[0.197038,-0.474456],[0.196796,-0.589548],[0.196556,-0.588831],[0.196319,-0.768004],[0.196084,-0.687578],[0.195850,-0.586715],[0.195619,-0.550356],[0.195389,-0.628933],[0.195161,-0.628200],[0.194936,-0.448856],[0.194712,-0.583304],[0.194490,-0.681989],[0.194269,-0.546559],[0.194051,-0.581324],[0.193834,-0.758283],[0.193619,-0.544729],[0.193405,-0.756607],[0.193194,-0.621867],[0.192984,-0.754957],[0.192775,-0.577503],[0.192569,-0.541774],[0.192363,-0.752530],[0.192160,-0.442464],[0.191958,-0.617887],[0.191757,-0.617242],[0.191558,-0.616601],[0.191360,-0.881246],[0.191164,-0.670328],[0.190969,-0.747077],[0.190776,-0.536732],[0.190584,-0.613467],[0.190394,-0.876796],[0.190205,-0.612245],[0.190017,-0.666305],[0.189830,-0.611041],[0.189645,-0.568127],[0.189462,-0.609853],[0.189279,-0.663718],[0.189098,-0.663083]]

n=25000 lambda=2 A=1 p=0 N=100 
[1.442695,11.926878],[0.910239,7.633021],[0.721348,5.951617],[0.621335,4.956385],[0.558111,4.258631],[0.513898,3.724299],[0.480898,3.306541],[0.455120,2.975879],[0.434294,2.700487],[0.417032,2.466460],[0.402430,2.279585],[0.389871,2.110610],[0.378923,1.965303],[0.369269,1.837424],[0.360674,1.719773],[0.352956,1.616125],[0.345976,1.531223],[0.339623,1.432443],[0.333808,1.366559],[0.328459,1.281902],[0.323515,1.214011],[0.318929,1.167761],[0.314658,1.092775],[0.310667,1.059117],[0.306928,0.993679],[0.303413,0.941972],[0.300102,0.898423],[0.296974,0.863761],[0.294014,0.811668],[0.291207,0.785283],[0.288539,0.735614],[0.286000,0.711634],[0.283578,0.675836],[0.281266,0.644813],[0.279055,0.615617],[0.276938,0.581699],[0.274908,0.580779],[0.272958,0.524442],[0.271085,0.513602],[0.269283,0.478875],[0.267546,0.457070],[0.265873,0.442392],[0.264257,0.416165],[0.262697,0.398020],[0.261189,0.379146],[0.259730,0.361358],[0.258318,0.361313],[0.256949,0.306777],[0.255622,0.317296],[0.254335,0.274277],[0.253085,0.252313],[0.251871,0.266426],[0.250690,0.212051],[0.249543,0.191017],[0.248425,0.228622],[0.247338,0.188176],[0.246279,0.187370],[0.245246,0.192249],[0.244239,0.166839],[0.243257,0.126200],[0.242299,0.115391],[0.241363,0.119401],[0.240449,0.095885],[0.239556,0.078887],[0.238683,0.029171],[0.237830,0.078318],[0.236994,0.081429],[0.236177,0.030946],[0.235377,0.030841],[0.234594,0.022359],[0.233827,0.000000],[0.233075,0.004615],[0.232338,-0.007077],[0.231616,-0.103367],[0.230908,-0.110382],[0.230213,-0.078846],[0.229531,-0.081868],[0.228862,-0.084922],[0.228205,-0.053793],[0.227560,-0.053641],[0.226926,-0.119734],[0.226304,-0.083973],[0.225692,-0.126866],[0.225091,-0.142905],[0.224500,-0.093283],[0.223919,-0.142161],[0.223347,-0.141798],[0.222785,-0.168208],[0.222232,-0.167790],[0.221687,-0.167379],[0.221151,-0.186645],[0.220624,-0.207741],[0.220105,-0.190941],[0.219593,-0.230534],[0.219089,-0.170129],[0.218593,-0.205829],[0.218104,-0.262591],[0.217622,-0.150844],[0.217147,-0.247425],[0.216679,-0.221370],[0.216217,-0.220899],[0.215762,-0.232767],[0.215313,-0.171929],[0.214871,-0.265983],[0.214434,-0.251141],[0.214003,-0.250637],[0.213578,-0.313890],[0.213158,-0.256637],[0.212744,-0.312665],[0.212335,-0.286031],[0.211932,-0.234961],[0.211533,-0.374828],[0.211140,-0.268774],[0.210751,-0.253739],[0.210367,-0.328309],[0.209988,-0.308615],[0.209614,-0.290586],[0.209243,-0.290073],[0.208878,-0.336176],[0.208516,-0.289065],[0.208159,-0.315179],[0.207806,-0.356345],[0.207457,-0.304894],[0.207112,-0.355155],[0.206770,-0.366388],[0.206433,-0.332241],[0.206099,-0.285714],[0.205769,-0.377089],[0.205443,-0.376491],[0.205120,-0.375899],[0.204800,-0.375314],[0.204484,-0.417193],[0.204172,-0.339074],[0.203862,-0.386751],[0.203556,-0.490152],[0.203253,-0.360155],[0.202953,-0.467316],[0.202656,-0.429684],[0.202362,-0.397866],[0.202071,-0.412269],[0.201783,-0.445390],[0.201497,-0.485195],[0.201215,-0.444136],[0.200935,-0.395061],[0.200658,-0.409386],[0.200383,-0.461400],[0.200112,-0.379636],[0.199842,-0.392912],[0.199575,-0.353639],[0.199311,-0.391868],[0.199049,-0.439357],[0.198790,-0.528634],[0.198533,-0.501440],[0.198278,-0.389837],[0.198025,-0.476835],[0.197775,-0.455394],[0.197527,-0.435997],[0.197281,-0.454257],[0.197038,-0.453696],[0.196796,-0.473874],[0.196556,-0.416752],[0.196319,-0.522063],[0.196084,-0.587414],[0.195850,-0.586715],[0.195619,-0.471039],[0.195389,-0.431277],[0.195161,-0.492925],[0.194936,-0.430277],[0.194712,-0.429782],[0.194490,-0.429292],[0.194269,-0.625329],[0.194051,-0.516031],[0.193834,-0.580675],[0.193619,-0.678936],[0.193405,-0.488490],[0.193194,-0.465200],[0.192984,-0.621191],[0.192775,-0.464192],[0.192569,-0.486376],[0.192363,-0.674533],[0.192160,-0.485343],[0.191958,-0.673110],[0.191757,-0.574452],[0.191558,-0.671709],[0.191360,-0.615965],[0.191164,-0.670328],[0.190969,-0.482337],[0.190776,-0.571514],[0.190584,-0.613467],[0.190394,-0.535656],[0.190205,-0.535124],[0.190017,-0.534596],[0.189830,-0.504809],[0.189645,-0.418599],[0.189462,-0.503828],[0.189279,-0.532520],[0.189098,-0.608683],[0.188918,-0.739051],[0.188739,-0.738352],[0.188562,-0.501434],[0.188385,-0.564352],[0.188210,-0.500500],[0.188036,-0.500038],[0.187864,-0.499578],[0.187692,-0.499122],[0.187522,-0.863569],[0.187352,-0.862789],[0.187184,-0.472776],[0.187017,-0.497327],[0.186851,-0.730965],[0.186686,-0.559261],[0.186522,-0.558771],[0.186359,-0.599868],[0.186198,-0.652913],[0.186037,-0.598830],[0.185877,-0.598315],[0.185718,-0.522502],[0.185561,-0.597297],[0.185404,-0.596792],[0.185248,-0.596291],[0.185093,-0.595793],[0.184940,-0.723488],[0.184787,-0.722890],[0.184635,-0.519453],[0.184484,-0.490590],[0.184333,-0.721117],[0.184184,-0.443506],[0.184036,-0.719953],[0.183888,-0.489007],[0.183742,-0.516941],[0.183596,-0.590973],[0.183451,-0.717666],[0.183307,-0.717102],[0.183164,-0.642275],[0.183022,-0.589124],[0.182880,-0.588669],[0.182739,-0.714881],[0.182600,-0.714334]



n=50000 lambda=2 A=1 p=0 N=100
[1.442695,12.923112],[0.910239,8.264698],[0.721348,6.453121],[0.621335,5.386330],[0.558111,4.642974],[0.513898,4.081633],[0.480898,3.643611],[0.455120,3.290751],[0.434294,3.003025],[0.417032,2.762317],[0.402430,2.556290],[0.389871,2.379848],[0.378923,2.228715],[0.369269,2.088920],[0.360674,1.973644],[0.352956,1.861879],[0.345976,1.763419],[0.339623,1.669549],[0.333808,1.593482],[0.328459,1.511786],[0.323515,1.447641],[0.318929,1.376845],[0.314658,1.325519],[0.310667,1.262784],[0.306928,1.206606],[0.303413,1.155328],[0.300102,1.112245],[0.296974,1.068065],[0.294014,1.026862],[0.291207,0.982381],[0.288539,0.947970],[0.286000,0.916333],[0.283578,0.867517],[0.281266,0.841189],[0.279055,0.800144],[0.276938,0.784624],[0.274908,0.758051],[0.272958,0.727093],[0.271085,0.707750],[0.269283,0.668693],[0.267546,0.636639],[0.265873,0.617459],[0.264257,0.590715],[0.262697,0.577497],[0.261189,0.553999],[0.259730,0.537155],[0.258318,0.516319],[0.256949,0.501829],[0.255622,0.489632],[0.254335,0.459493],[0.253085,0.441372],[0.251871,0.425686],[0.250690,0.419493],[0.249543,0.382438],[0.248425,0.371989],[0.247338,0.364198],[0.246279,0.324203],[0.245246,0.307235],[0.244239,0.316892],[0.243257,0.300537],[0.242299,0.268603],[0.241363,0.256982],[0.240449,0.278171],[0.239556,0.283824],[0.238683,0.235298],[0.237830,0.242312],[0.236994,0.186860],[0.236177,0.204789],[0.235377,0.192958],[0.234594,0.175169],[0.233827,0.133510],[0.233075,0.149600],[0.232338,0.142931],[0.231616,0.136141],[0.230908,0.144534],[0.230213,0.088692],[0.229531,0.123142],[0.228862,0.051069],[0.228205,0.089466],[0.227560,0.074936],[0.226926,0.063002],[0.226304,0.050498],[0.225692,0.041149],[0.225091,0.053801],[0.224500,0.037158],[0.223919,0.023368],[0.223347,0.036967],[0.222785,0.002217],[0.222232,-0.009072],[0.221687,-0.025834],[0.221151,-0.033355],[0.220624,-0.018396],[0.220105,-0.004447],[0.219593,-0.046273],[0.219089,-0.051644],[0.218593,-0.011212],[0.218104,-0.074699],[0.217622,-0.090425],[0.217147,-0.048455],[0.216679,-0.074210],[0.216217,-0.050967],[0.215762,-0.096292],[0.215313,-0.121032],[0.214871,-0.079731],[0.214434,-0.148634],[0.214003,-0.135866],[0.213578,-0.156760],[0.213158,-0.174999],[0.212744,-0.147463],[0.212335,-0.134807],[0.211932,-0.130589],[0.211533,-0.199182],[0.211140,-0.188252],[0.210751,-0.111199],[0.210367,-0.133558],[0.209988,-0.172396],[0.209614,-0.208409],[0.209243,-0.191728],[0.208878,-0.231575],[0.208516,-0.185913],[0.208159,-0.201411],[0.207806,-0.206611],[0.207457,-0.161096],[0.207112,-0.229617],[0.206770,-0.229239],[0.206433,-0.278080],[0.206099,-0.222342],[0.205769,-0.216021],[0.205443,-0.247348],[0.205120,-0.310578],[0.204800,-0.239859],[0.204484,-0.283476],[0.204172,-0.318640],[0.203862,-0.274617],[0.203556,-0.290498],[0.203253,-0.273797],[0.202953,-0.298275],[0.202656,-0.336557],[0.202362,-0.272596],[0.202071,-0.264578],[0.201783,-0.236324],[0.201497,-0.279335],[0.201215,-0.295721],[0.200935,-0.356048],[0.200658,-0.270301],[0.200383,-0.255081],[0.200112,-0.294099],[0.199842,-0.366227],[0.199575,-0.311467],[0.199311,-0.284440],[0.199049,-0.330567],[0.198790,-0.421487],[0.198533,-0.376640],[0.198278,-0.376157],[0.198025,-0.437097],[0.197775,-0.403505],[0.197527,-0.317908],[0.197281,-0.273490],[0.197038,-0.327226],[0.196796,-0.497053],[0.196556,-0.416752],[0.196319,-0.372441],[0.196084,-0.415749],[0.195850,-0.471596],[0.195619,-0.399105],[0.195389,-0.470486],[0.195161,-0.370245],[0.194936,-0.286492],[0.194712,-0.429782],[0.194490,-0.447829],[0.194269,-0.447322],[0.194051,-0.428323],[0.193834,-0.446319],[0.193619,-0.332017],[0.193405,-0.394590],[0.193194,-0.379841],[0.192984,-0.464694],[0.192775,-0.425508],[0.192569,-0.341223],[0.192363,-0.442933],[0.192160,-0.392048],[0.191958,-0.351778],[0.191757,-0.509932],[0.191558,-0.461261],[0.191360,-0.376236],[0.191164,-0.482829],[0.190969,-0.459844],[0.190776,-0.507323],[0.190584,-0.536192],[0.190394,-0.506306],[0.190205,-0.458002],[0.190017,-0.360485],[0.189830,-0.504809],[0.189645,-0.314950],[0.189462,-0.533033],[0.189279,-0.455774],[0.189098,-0.502860],[0.188918,-0.435000],[0.188739,-0.607528],[0.188562,-0.454046],[0.188385,-0.500966],[0.188210,-0.500500],[0.188036,-0.369701],[0.187864,-0.398320],[0.187692,-0.474059],[0.187522,-0.527575],[0.187352,-0.527099],[0.187184,-0.862015],[0.187017,-0.430623],[0.186851,-0.496885],[0.186686,-0.429861],[0.186522,-0.524764],[0.186359,-0.495578],[0.186198,-0.728409],[0.186037,-0.557317],[0.185877,-0.447582],[0.185718,-0.556363],[0.185561,-0.555890],[0.185404,-0.650130],[0.185248,-0.426550],[0.185093,-0.520744],[0.184940,-0.554029],[0.184787,-0.519881],[0.184635,-0.594316],[0.184484,-0.721704],[0.184333,-0.465576],[0.184184,-0.465199],[0.184036,-0.847517],[0.183888,-0.550881],[0.183742,-0.591442],[0.183596,-0.422746],[0.183451,-0.516124],[0.183307,-0.590043],[0.183164,-0.589582],[0.183022,-0.440706],[0.182880,-0.440366],[0.182739,-0.841546],[0.182600,-0.461197],[0.182460,-0.587318],[0.182322,-0.639323],[0.182185,-0.484476],[0.182048,-0.638361],[0.181912,-0.544959],[0.181777,-0.511412],[0.181642,-0.544151],[0.181508,-0.636470],[0.181375,-0.543352],[0.181243,-0.457771],[0.181111,-0.417025],[0.180981,-0.833447],[0.180850,-0.508807],[0.180721,-0.581719],[0.180592,-0.508080],[0.180464,-0.580892],[0.180337,-0.580482],[0.180210,-0.704986],[0.180084,-0.478891],[0.179959,-0.579265],[0.179834,-0.703515],[0.179710,-0.703030],[0.179587,-0.453587],[0.179464,-0.702067],[0.179342,-0.412949],[0.179220,-0.628446],[0.179099,-0.628022],[0.178979,-0.700170],[0.178859,-0.535815],[0.178740,-0.575343],[0.178622,-0.502536],[0.178504,-0.698311],[0.178387,-0.625523],[0.178270,-0.474066],[0.178154,-0.624707],[0.178038,-0.696490],[0.177923,-0.623898],[0.177809,-0.695592],[0.177695,-0.472537],[0.177582,-0.622700],[0.177469,-0.408637],[0.177357,-0.531313],[0.177245,-0.693387],[0.177134,-0.530646],[0.177023,-0.620742]

n=100000 lambda=2 A=1 p=0 N=100
[[1.442695, 13.925464], [.910239, 8.893817], [.721348, 6.955040], [.621335, 5.817139], [.558111, 5.029820], [.513898, 4.437992], [.480898, 3.975514], [.455120, 3.605103], [.434294, 3.301794], [.417032, 3.048940], [.402430, 2.835128], [.389871, 2.650452], [.378923, 2.490830], [.369269, 2.345529], [.360674, 2.218960], [.352956, 2.104882], [.345976, 2.003960], [.339623, 1.906337], [.333808, 1.820360], [.328459, 1.741181], [.323515, 1.668904], [.318929, 1.597228], [.314658, 1.540486], [.310667, 1.477668], [.306928, 1.415595], [.303413, 1.367986], [.300102, 1.315541], [.296974, 1.272729], [.294014, 1.229582], [.291207, 1.190157], [.288539, 1.145584], [.286000, 1.114341], [.283578, 1.072534], [.281266, 1.039450], [.279055, 1.003313], [.276938, .973800], [.274908, .943763], [.272958, .920727], [.271085, .883013], [.269283, .856243], [.267546, .840167], [.265873, .807294], [.264257, .776135], [.262697, .758562], [.261189, .735823], [.259730, .713550], [.258318, .696767], [.256949, .674964], [.255622, .659173], [.254335, .633899], [.253085, .613457], [.251871, .600501], [.250690, .571915], [.249543, .571075], [.248425, .542792], [.247338, .531348], [.246279, .522372], [.245246, .494800], [.244239, .482148], [.243257, .473704], [.242299, .448640], [.241363, .432062], [.240449, .423090], [.239556, .411412], [.238683, .413739], [.237830, .393013], [.236994, .377123], [.236177, .360933], [.235377, .350336], [.234594, .342183], [.233827, .361364], [.233075, .315410], [.232338, .314413], [.231616, .299880], [.230908, .279847], [.230213, .269207], [.229531, .257460], [.228862, .225616], [.228205, .252225], [.227560, .230200], [.226926, .223708], [.226304, .207360], [.225692, .233983], [.225091, .181530], [.224500, .188932], [.223919, .182575], [.223347, .172001], [.222785, .167404], [.222232, .125631], [.221687, .129070], [.221151, .145411], [.220624, .125972], [.220105, .131807], [.219593, .122888], [.219089, 0.98826e-1], [.218593, 0.99990e-1], [.218104, 0.95585e-1], [.217622, 0.71664e-1], [.217147, 0.66769e-1], [.216679, 0.68213e-1], [.216217, 0.46511e-1], [.215762, 0.58262e-1], [.215313, 0.48046e-1], [.214871, 0.12520e-1], [.214434, 0.4246e-2], [.214003, 0.52829e-1], [.213578, 0.45943e-1], [.213158, 0.12420e-1], [.212744, -0.2138e-2], [.212335, 0.20238e-1], [.211932, -0.2130e-2], [.211533, -0.4274e-2], [.211140, -0.41901e-1], [.210751, 0.6230e-2], [.210367, -0.57733e-1], [.209988, -0.39127e-1], [.209614, -0.39057e-1], [.209243, -0.46691e-1], [.208878, -0.77507e-1], [.208516, -0.49152e-1], [.208159, -0.57126e-1], [.207806, -0.80143e-1], [.207457, -0.24176e-1], [.207112, -0.62362e-1], [.206770, -0.85916e-1], [.206433, -.119694], [.206099, -0.85637e-1], [.205769, -.164308], [.205443, -.104945], [.205120, -0.79107e-1], [.204800, -.137901], [.204484, -.141738], [.204172, -.133513], [.203862, -.162786], [.203556, -.158067], [.203253, -0.58472e-1], [.202953, -.103673], [.202656, -.113917], [.202362, -.180425], [.202071, -.132139], [.201783, -.179909], [.201497, -.160897], [.201215, -.120294], [.200935, -.109455], [.200658, -.135112], [.200383, -.204722], [.200112, -.188427], [.199842, -.277040], [.199575, -.150684], [.199311, -.163631], [.199049, -.187427], [.198790, -.267785], [.198533, -.181914], [.198278, -.267095], [.198025, -.207892], [.197775, -.266418], [.197527, -.266084], [.197281, -.244209], [.197038, -.212566], [.196796, -.243609], [.196556, -.257358], [.196319, -.229925], [.196084, -.271830], [.195850, -.263825], [.195619, -.205365], [.195389, -.278843], [.195161, -.222374], [.194936, -.313737], [.194712, -.183342], [.194490, -.277559], [.194269, -.269314], [.194051, -.332758], [.193834, -.253793], [.193619, -.293164], [.193405, -.301838], [.193194, -.331288], [.192984, -.320494], [.192775, -.245396], [.192569, -.231847], [.192363, -.251868], [.192160, -.352148], [.191958, -.273946], [.191757, -.391226], [.191558, -.298954], [.191360, -.328144], [.191164, -.317472], [.190969, -.317149], [.190776, -.389225], [.190584, -.288569], [.190394, -.348912], [.190205, -.296842], [.190017, -.315567], [.189830, -.325521], [.189645, -.325204], [.189462, -.324888], [.189279, -.314342], [.189098, -.400937], [.188918, -.371434], [.188739, -.334438], [.188562, -.399800], [.188385, -.500966], [.188210, -.284974], [.188036, -.452781], [.187864, -.414667], [.187692, -.311706], [.187522, -.343649], [.187352, -.397236], [.187184, -.275100], [.187017, -.472354], [.186851, -.367370], [.186686, -.354166], [.186522, -.395476], [.186359, -.395131], [.186198, -.394788], [.186037, -.352934], [.185877, -.447582], [.185718, -.318470], [.185561, -.393438], [.185404, -.493037], [.185248, -.298145], [.185093, -.445695], [.184940, -.408212], [.184787, -.350562], [.184635, -.425137], [.184484, -.552664], [.184333, -.443865], [.184184, -.465199], [.184036, -.443148], [.183888, -.423419], [.183742, -.389581], [.183596, -.422746], [.183451, -.487845], [.183307, -.487462], [.183164, -.404293], [.183022, -.462263], [.182880, -.403667], [.182739, -.514121], [.182600, -.439690], [.182460, -.513336], [.182322, -.358466], [.182185, -.484476], [.182048, -.438361], [.181912, -.483751], [.181777, -.511412], [.181642, -.418246], [.181508, -.482678], [.181375, -.458105], [.181243, -.542956], [.181111, -.542562], [.180981, -.457108], [.180850, -.399187], [.180721, -.633709], [.180592, -.434856], [.180464, -.382632], [.180337, -.507362], [.180210, -.580074], [.180084, -.478891], [.179959, -.433331], [.179834, -.414083], [.179710, -.538363], [.179587, -.477567], [.179464, -.396126], [.179342, -.476916], [.179220, -.628446], [.179099, -.412391], [.178979, -.452052], [.178859, -.535815], [.178740, -.535458], [.178622, -.502536], [.178504, -.450852], [.178387, -.697853], [.178270, -.474066], [.178154, -.573455], [.178038, -.533355], [.177923, -.449386], [.177809, -.428154], [.177695, -.448809], [.177582, -.622700], [.177469, -.448238], [.177357, -.471638], [.177245, -.530979], [.177134, -.692952], [.177023, -.620742], [.176913, -.497730], [.176804, -.497421], [.176695, -.568758], [.176586, -.529005], [.176478, -.568061], [.176371, -.567715], [.176264, -.567370], [.176157, -.468447], [.176051, -.527402], [.175945, -.616963], [.175840, -.616595], [.175736, -.526457], [.175632, -.565337], [.175528, -.565003], [.175425, -.443076], [.175322, -.525219], [.175220, -.614419], [.175118, -.421675], [.175017, -.492395], [.174916, -.441791], [.174816, -.613001], [.174716, -.683492], [.174616, -.523103], [.174517, -.490988], [.174418, -.611608], [.174320, -.490434], [.174222, -.490159], [.174125, -.439792], [.174028, -.680801], [.173931, -.489340], [.173835, -.559554], [.173740, -.520477], [.173644, -.461765], [.173549, -.608561], [.173455, -.461261], [.173361, -.558026], [.173267, -.460762], [.173174, -.607243], [.173081, -.797066], [.172988, -.518226], [.172896, -.486427], [.172804, -.459531], [.172713, -.555941], [.172622, -.485656], [.172531, -.674945], [.172441, -.435539], [.172351, -.484894], [.172261, -.793293]]

n=200000 lambda=2 A=1 p=0 N=100
[[1.442695, 14.924950], [.910239, 9.525519], [.721348, 7.453770], [.621335, 6.248457], [.558111, 5.415780], [.513898, 4.794936], [.480898, 4.309979], [.455120, 3.921471], [.434294, 3.603371], [.417032, 3.337857], [.402430, 3.114354], [.389871, 2.919086], [.378923, 2.752865], [.369269, 2.603093], [.360674, 2.467433], [.352956, 2.349891], [.345976, 2.239738], [.339623, 2.144910], [.333808, 2.053470], [.328459, 1.969146], [.323515, 1.894836], [.318929, 1.823798], [.314658, 1.753131], [.310667, 1.695851], [.306928, 1.634781], [.303413, 1.574547], [.300102, 1.528900], [.296974, 1.480328], [.294014, 1.433713], [.291207, 1.390290], [.288539, 1.345039], [.286000, 1.306057], [.283578, 1.269128], [.281266, 1.235524], [.279055, 1.198800], [.276938, 1.168052], [.274908, 1.132131], [.272958, 1.094529], [.271085, 1.076593], [.269283, 1.040024], [.267546, 1.019586], [.265873, .988179], [.264257, .972291], [.262697, .945220], [.261189, .920586], [.259730, .884517], [.258318, .878245], [.256949, .842060], [.255622, .832153], [.254335, .806588], [.253085, .793656], [.251871, .764899], [.250690, .748355], [.249543, .736595], [.248425, .714287], [.247338, .701778], [.246279, .677382], [.245246, .677502], [.244239, .653469], [.243257, .650674], [.242299, .615445], [.241363, .613259], [.240449, .588927], [.239556, .566684], [.238683, .572337], [.237830, .553031], [.236994, .536272], [.236177, .530208], [.235377, .516915], [.234594, .491029], [.233827, .486813], [.233075, .474240], [.232338, .480506], [.231616, .451695], [.230908, .442293], [.230213, .443323], [.229531, .415434], [.228862, .416830], [.228205, .392327], [.227560, .398048], [.226926, .371048], [.226304, .362860], [.225692, .342942], [.225091, .354017], [.224500, .345509], [.223919, .344614], [.223347, .314048], [.222785, .293872], [.222232, .300736], [.221687, .292424], [.221151, .285116], [.220624, .285043], [.220105, .264118], [.219593, .250563], [.219089, .247878], [.218593, .256296], [.218104, .251634], [.217622, .241248], [.217147, .225125], [.216679, .230701], [.216217, .184740], [.215762, .211896], [.215313, .190287], [.214871, .196884], [.214434, .176731], [.214003, .169703], [.213578, .168397], [.213158, .153014], [.212744, .149580], [.212335, .152423], [.211932, .139349], [.211533, .156944], [.211140, .148452], [.210751, .122703], [.210367, .138321], [.209988, 0.97379e-1], [.209614, 0.99825e-1], [.209243, .121825], [.208878, 0.98173e-1], [.208516, .105680], [.208159, .112890], [.207806, 0.95056e-1], [.207457, .100083], [.207112, 0.47866e-1], [.206770, 0.63579e-1], [.206433, 0.50960e-1], [.206099, 0.37576e-1], [.205769, 0.42597e-1], [.205443, 0.28713e-1], [.205120, -0.2062e-2], [.204800, 0.39039e-1], [.204484, 0.65861e-1], [.204172, 0.37225e-1], [.203862, 0.33742e-1], [.203556, 0.17542e-1], [.203253, 0.2022e-2], [.202953, 0.21180e-1], [.202656, 0.33542e-1], [.202362, 0.7937e-2], [.202071, -0.14664e-1], [.201783, -0.4077e-2], [.201497, -0.21230e-1], [.201215, -0.6129e-2], [.200935, 0.7881e-2], [.200658, -0.18924e-1], [.200383, -0.92584e-1], [.200112, -0.62977e-1], [.199842, -0.68444e-1], [.199575, -0.44534e-1], [.199311, -0.32392e-1], [.199049, -.122651], [.198790, -0.59857e-1], [.198533, -.115113], [.198278, -0.70721e-1], [.198025, -0.59626e-1], [.197775, -0.82179e-1], [.197527, -.129168], [.197281, -0.84985e-1], [.197038, -0.91038e-1], [.196796, -0.81772e-1], [.196556, -.124789], [.196319, -.113829], [.196084, -0.48719e-1], [.195850, -.113558], [.195619, -.127920], [.195389, -.124048], [.195161, -0.81093e-1], [.194936, -.113027], [.194712, -.173605], [.194490, -.123477], [.194269, -.127038], [.194051, -.138426], [.193834, -.154778], [.193619, -.177411], [.193405, -.137966], [.193194, -.150021], [.192984, -.158436], [.192775, -.219655], [.192569, -.149535], [.192363, -.162349], [.192160, -.166699], [.191958, -.185735], [.191757, -.157429], [.191558, -.190457], [.191360, -.152803], [.191164, -.195303], [.190969, -.184779], [.190776, -.229689], [.190584, -.160847], [.190394, -.256474], [.190205, -.184039], [.190017, -.199484], [.189830, -.183677], [.189645, -.155695], [.189462, -.221894], [.189279, -.314342], [.189098, -.209646], [.188918, -.173104], [.188739, -.203614], [.188562, -.214854], [.188385, -.226811], [.188210, -.253533], [.188036, -.220225], [.187864, -.202669], [.187692, -.191756], [.187522, -.238709], [.187352, -.259725], [.187184, -.259492], [.187017, -.231504], [.186851, -.266658], [.186686, -.244434], [.186522, -.218452], [.186359, -.366404], [.186198, -.243795], [.186037, -.236819], [.185877, -.318742], [.185718, -.250176], [.185561, -.257242], [.185404, -.229507], [.185248, -.280489], [.185093, -.216778], [.184940, -.288626], [.184787, -.391796], [.184635, -.327165], [.184484, -.349988], [.184333, -.316095], [.184184, -.209866], [.184036, -.315584], [.183888, -.278431], [.183742, -.374874], [.183596, -.304904], [.183451, -.304663], [.183307, -.335926], [.183164, -.277334], [.183022, -.261193], [.182880, -.268775], [.182739, -.485952], [.182600, -.293883], [.182460, -.386864], [.182322, -.334120], [.182185, -.345626], [.182048, -.357927], [.181912, -.385701], [.181777, -.322100], [.181642, -.301659], [.181508, -.251624], [.181375, -.332385], [.181243, -.436423], [.181111, -.417025], [.180981, -.416723], [.180850, -.416424], [.180721, -.342850], [.180592, -.342605], [.180464, -.368187], [.180337, -.540241], [.180210, -.290037], [.180084, -.367411], [.179959, -.367156], [.179834, -.280658], [.179710, -.413798], [.179587, -.318220], [.179464, -.328882], [.179342, -.340233], [.179220, -.504220], [.179099, -.379738], [.178979, -.365157], [.178859, -.297037], [.178740, -.378976], [.178622, -.394267], [.178504, -.378475], [.178387, -.410750], [.178270, -.450261], [.178154, -.449968], [.178038, -.286541], [.177923, -.409683], [.177809, -.377002], [.177695, -.532327], [.177582, -.391972], [.177469, -.408637], [.177357, -.408379], [.177245, -.426796], [.177134, -.498350], [.177023, -.407611], [.176913, -.497730], [.176804, -.407105], [.176695, -.425471], [.176586, -.406604], [.176478, -.406356], [.176371, -.406108], [.176264, -.445194], [.176157, -.405617], [.176051, -.423921], [.175945, -.373051], [.175840, -.444125], [.175736, -.358540], [.175632, -.404407], [.175528, -.443336], [.175425, -.357906], [.175322, -.442816], [.175220, -.371513], [.175118, -.465685], [.175017, -.563358], [.174916, -.524002], [.174816, -.562710], [.174716, -.441284], [.174616, -.441033], [.174517, -.611954], [.174418, -.463824], [.174320, -.369605], [.174222, -.419518], [.174125, -.439792], [.174028, -.489612], [.173931, -.489340], [.173835, -.489070], [.173740, -.488801], [.173644, -.488533], [.173549, -.367970], [.173455, -.399394], [.173361, -.461011], [.173267, -.487471], [.173174, -.460514], [.173081, -.606917], [.172988, -.398320], [.172896, -.486427], [.172804, -.436456], [.172713, -.675656], [.172622, -.415664], [.172531, -.604990], [.172441, -.485147], [.172351, -.516317], [.172261, -.516049], [.172172, -.515781], [.172083, -.515515], [.171995, -.434412], [.171907, -.483644], [.171819, -.602493], [.171731, -.514461], [.171644, -.552502], [.171558, -.433308], [.171471, -.670799], [.171385, -.412686], [.171299, -.455530], [.171214, -.481695], [.171129, -.455077], [.171044, -.454851], [.170960, -.454627], [.170876, -.480744], [.170792, -.454181], [.170709, -.549490], [.170626, -.785760], [.170543, -.453518], [.170460, -.430537], [.170378, -.430329], [.170296, -.548163], [.170215, -.478884], [.170134, -.478656], [.170053, -.509432], [.169972, -.391375], [.169892, -.508950], [.169812, -.408897], [.169732, -.508471], [.169652, -.663684], [.169573, -.507996], [.169494, -.780551], [.169416, -.545329], [.169338, -.662453], [.169260, -.476197], [.169182, -.593246], [.169105, -.449693], [.169027, -.449488], [.168950, -.475327], [.168874, -.505901], [.168798, -.543338], [.168722, -.505445], [.168646, -.591366], [.168570, -.591101], [.168495, -.474046], [.168420, -.590575], [.168345, -.425195], [.168271, -.473415], [.168197, -.589791], [.168123, -.541166], [.168049, -.503430], [.167976, -.503210], [.167903, -.773220], [.167830, -.502773], [.167757, -.502555], [.167685, -.587996], [.167612, -.502122], [.167540, -.587490], [.167469, -.471158], [.167397, -.538831], [.167326, -.538602], [.167255, -.654306], [.167185, -.654030], [.167114, -.500629], [.167044, -.469963], [.166974, -.585504], [.166904, -.585259], [.166835, -.652661], [.166765, -.469179], [.166696, -.536574], [.166627, -.584289], [.166559, -.584048], [.166490, -.535912], [.166422, -.535692], [.166354, -.583331], [.166287, -.583093], [.166219, -.497948], [.166152, -.649990], [.166085, -.467265], [.166018, -.534391], [.165951, -.649205], [.165885, -.496947], [.165819, -.466516], [.165753, -.648428], [.165687, -.648171], [.165621, -.533114], [.165556, -.580531], [.165491, -.440083], [.165426, -.465411], [.165361, -.761516], [.165297, -.646644], [.165232, -.646392], [.165168, -.646141], [.165104, -.760333], [.165040, -.438885], [.164977, -.759746], [.164913, -.578279], [.164850, -.644898], [.164787, -.758874], [.164725, -.644407], [.164662, -.577397], [.164600, -.643918], [.164537, -.529626], [.164475, -.643432], [.164414, -.643190], [.164352, -.492355], [.164291, -.642709], [.164229, -.642469], [.164168, -.575666], [.164107, -.491622]]





==> anc/Data-Sole <==


Data for simulations on the Sole model:

Data are presented in ordered pairs for values of (delta,alpha) as shown, averaged over N networks and growtn by iterating n times.

Each ordered pair is of the form [ 1/log(k+1) , log(P(k))/log(k+1) ], where k is the degree of the nodes
and P(k) the probability that a node has degree k.



n=100 delta=0.25  alpha=0.005 N=100
[1.442695,-1.303287],[0.910239,-1.452005],[0.721348,-1.447967],[0.621335,-1.614085],[0.558111,-1.634680],[0.513898,-1.758581],[0.480898,-1.758277],[0.455120,-1.937262],[0.434294,-1.854150],[0.417032,-1.889867],[0.402430,-1.997051],[0.389871,-1.976920],[0.378923,-2.268609],[0.369269,-2.043908],[0.360674,-2.089323],[0.352956,-2.139302],[0.345976,-2.154793],[0.339623,-2.458789],[0.333808,-2.079008],[0.328459,-2.472452],[0.323515,-2.435242],[0.318929,-2.530032],[0.314658,-2.496150]


n=200  delta=0.25  alpha=0.005 N=100
[1.442695,-2.143298],[0.910239,-1.545147],[0.721348,-1.407768],[0.621335,-1.397500],[0.558111,-1.411990],[0.513898,-1.455048],[0.480898,-1.485481],[0.455120,-1.551886],[0.434294,-1.655318],[0.417032,-1.597901],[0.402430,-1.691360],[0.389871,-1.674593],[0.378923,-1.759986],[0.369269,-1.766878],[0.360674,-1.843330],[0.352956,-1.842712],[0.345976,-1.903131],[0.339623,-2.024688],[0.333808,-2.042838],[0.328459,-2.029427],[0.323515,-2.130058],[0.318929,-2.034546],[0.314658,-2.101730],[0.310667,-2.059918],[0.306928,-2.331331],[0.303413,-2.113907],[0.300102,-2.244135],[0.296974,-2.111544],[0.294014,-2.198613],[0.291207,-2.177620],[0.288539,-2.274664],[0.286000,-2.306789],[0.283578,-2.235558],[0.281266,-2.268612],[0.279055,-2.393326],[0.276938,-2.103538],[0.274908,-2.469219],[0.272958,-2.640912],[0.271085,-2.622786],[0.269283,-2.309510]


n=400  delta=0.25  alpha=0.005 N=100
[1.442695,-3.641032],[0.910239,-2.155088],[0.721348,-1.645439],[0.621335,-1.409989],[0.558111,-1.322327],[0.513898,-1.260036],[0.480898,-1.256569],[0.455120,-1.284806],[0.434294,-1.285025],[0.417032,-1.324004],[0.402430,-1.348037],[0.389871,-1.381520],[0.378923,-1.413400],[0.369269,-1.464682],[0.360674,-1.517387],[0.352956,-1.518247],[0.345976,-1.590677],[0.339623,-1.593041],[0.333808,-1.615156],[0.328459,-1.662293],[0.323515,-1.691198],[0.318929,-1.756894],[0.314658,-1.770172],[0.310667,-1.749999],[0.306928,-1.826393],[0.303413,-1.848191],[0.300102,-1.788821],[0.296974,-1.849613],[0.294014,-1.927762],[0.291207,-1.846539],[0.288539,-1.902753],[0.286000,-1.933785],[0.283578,-1.834227],[0.281266,-2.000281],[0.279055,-1.975697],[0.276938,-1.987968],[0.274908,-2.014195],[0.272958,-2.034807],[0.271085,-1.945954],[0.269283,-1.983974],[0.267546,-2.048151],[0.265873,-2.102155],[0.264257,-1.925799],[0.262697,-2.077050],[0.261189,-2.153009],[0.259730,-2.233622],[0.258318,-2.082242],[0.256949,-2.209705],[0.255622,-2.107119],[0.254335,-2.050136],[0.253085,-2.215486],[0.251871,-2.132398],[0.250690,-2.066466],[0.249543,-2.112687],[0.248425,-2.136403],[0.247338,-2.336619],[0.246279,-2.255761],[0.245246,-2.316857],[0.244239,-1.990010],[0.243257,-2.173807],[0.242299,-2.165242],[0.241363,-2.280175],[0.240449,-2.202368],[0.239556,-2.140732],[0.238683,-2.186192],[0.237830,-2.178373],[0.236994,-2.499269],[0.236177,-2.231184],[0.235377,-2.482216],[0.234594,-2.216228],[0.233827,-2.141713],[0.233075,-2.296383],[0.232338,-2.289124],[0.231616,-2.442551],[0.230908,-2.114974],[0.230213,-2.268181],[0.229531,-2.420562],[0.228862,-2.413505],[0.228205,-2.406577],[0.227560,-2.399774],[0.226926,-2.393092]

n=800  delta=0.25  alpha=0.005 N=100
[1.442695,-6.739967],[0.910239,-3.747605],[0.721348,-2.662223],[0.621335,-2.117968],[0.558111,-1.801333],[0.513898,-1.583333],[0.480898,-1.438111],[0.455120,-1.332201],[0.434294,-1.250393],[0.417032,-1.199578],[0.402430,-1.151792],[0.389871,-1.126341],[0.378923,-1.120330],[0.369269,-1.124161],[0.360674,-1.121031],[0.352956,-1.146858],[0.345976,-1.149578],[0.339623,-1.168146],[0.333808,-1.193801],[0.328459,-1.213210],[0.323515,-1.233525],[0.318929,-1.273859],[0.314658,-1.285721],[0.310667,-1.309709],[0.306928,-1.325500],[0.303413,-1.339383],[0.300102,-1.374728],[0.296974,-1.391005],[0.294014,-1.431785],[0.291207,-1.443971],[0.288539,-1.457729],[0.286000,-1.485827],[0.283578,-1.530654],[0.281266,-1.550330],[0.279055,-1.549643],[0.276938,-1.557375],[0.274908,-1.536574],[0.272958,-1.621211],[0.271085,-1.657964],[0.269283,-1.664319],[0.267546,-1.699466],[0.265873,-1.636875],[0.264257,-1.653214],[0.262697,-1.700789],[0.261189,-1.732352],[0.259730,-1.777559],[0.258318,-1.767892],[0.256949,-1.787282],[0.255622,-1.764941],[0.254335,-1.804978],[0.253085,-1.781216],[0.251871,-1.862506],[0.250690,-1.786829],[0.249543,-1.840249],[0.248425,-1.837031],[0.247338,-1.885446],[0.246279,-1.865053],[0.245246,-1.845554],[0.244239,-1.951638],[0.243257,-1.926408],[0.242299,-1.918818],[0.241363,-1.928655],[0.240449,-1.939857],[0.239556,-1.923257],[0.238683,-1.935353],[0.237830,-1.971793],[0.236994,-1.893747],[0.236177,-1.925086],[0.235377,-1.976263],[0.234594,-1.983096],[0.233827,-1.976610],[0.233075,-2.051437],[0.232338,-2.170182],[0.231616,-2.002891],[0.230908,-2.234512],[0.230213,-1.897413],[0.229531,-2.113309],[0.228862,-2.014352],[0.228205,-2.101099],[0.227560,-2.022693],[0.226926,-1.893035],[0.226304,-2.011528],[0.225692,-2.108100],[0.225091,-2.178221],[0.224500,-1.975959],[0.223919,-2.372052],[0.223347,-2.120626],[0.222785,-1.980249],[0.222232,-1.938208],[0.221687,-2.070693],[0.221151,-2.099779],[0.220624,-2.094770],[0.220105,-2.242404],[0.219593,-2.174020],[0.219089,-2.169033],[0.218593,-2.012602],[0.218104,-2.222023],[0.217622,-2.105947],[0.217147,-2.300321],[0.216679,-2.295361],[0.216217,-2.092353],[0.215762,-2.285650],[0.215313,-2.044349],[0.214871,-1.978331],[0.214434,-2.420213],[0.214003,-1.970342],[0.213578,-2.262510],[0.213158,-2.171637],[0.212744,-2.253678],[0.212335,-2.102167],[0.211932,-2.245072],[0.211533,-2.240850],[0.211140,-2.090331],[0.210751,-2.147112],[0.210367,-2.082683]

n=1600  delta=0.25  alpha=0.005 N=100
[1.442695,-13.380778],[0.910239,-7.121726],[0.721348,-5.084364],[0.621335,-4.047897],[0.558111,-3.339713],[0.513898,-2.888929],[0.480898,-2.553987],[0.455120,-2.290200],[0.434294,-2.092173],[0.417032,-1.909941],[0.402430,-1.769732],[0.389871,-1.644216],[0.378923,-1.555382],[0.369269,-1.460496],[0.360674,-1.386972],[0.352956,-1.309854],[0.345976,-1.260364],[0.339623,-1.211612],[0.333808,-1.174847],[0.328459,-1.135659],[0.323515,-1.120047],[0.318929,-1.084512],[0.314658,-1.062761],[0.310667,-1.054446],[0.306928,-1.039078],[0.303413,-1.027628],[0.300102,-1.020433],[0.296974,-1.018149],[0.294014,-1.015169],[0.291207,-1.020458],[0.288539,-1.016009],[0.286000,-1.029970],[0.283578,-1.036871],[0.281266,-1.047279],[0.279055,-1.050922],[0.276938,-1.069867],[0.274908,-1.076814],[0.272958,-1.085792],[0.271085,-1.107949],[0.269283,-1.120338],[0.267546,-1.135460],[0.265873,-1.149686],[0.264257,-1.173764],[0.262697,-1.191524],[0.261189,-1.201998],[0.259730,-1.221304],[0.258318,-1.220237],[0.256949,-1.254650],[0.255622,-1.263378],[0.254335,-1.279347],[0.253085,-1.282425],[0.251871,-1.309335],[0.250690,-1.313622],[0.249543,-1.354048],[0.248425,-1.351541],[0.247338,-1.378346],[0.246279,-1.392696],[0.245246,-1.388615],[0.244239,-1.418814],[0.243257,-1.439867],[0.242299,-1.449307],[0.241363,-1.461689],[0.240449,-1.451078],[0.239556,-1.479921],[0.238683,-1.491664],[0.237830,-1.497356],[0.236994,-1.509600],[0.236177,-1.520444],[0.235377,-1.523718],[0.234594,-1.536399],[0.233827,-1.558405],[0.233075,-1.533687],[0.232338,-1.568701],[0.231616,-1.584541],[0.230908,-1.564034],[0.230213,-1.643423],[0.229531,-1.614553],[0.228862,-1.621500],[0.228205,-1.620277],[0.227560,-1.637385],[0.226926,-1.632826],[0.226304,-1.619109],[0.225692,-1.651944],[0.225091,-1.684375],[0.224500,-1.703605],[0.223919,-1.673129],[0.223347,-1.664002],[0.222785,-1.701874],[0.222232,-1.697648],[0.221687,-1.682262],[0.221151,-1.730292],[0.220624,-1.759601],[0.220105,-1.708758],[0.219593,-1.790619],[0.219089,-1.739536],[0.218593,-1.773161],[0.218104,-1.755972],[0.217622,-1.720382],[0.217147,-1.770674],[0.216679,-1.791790],[0.216217,-1.804403],[0.215762,-1.800604],[0.215313,-1.791265],[0.214871,-1.782142],[0.214434,-1.813370],[0.214003,-1.774946],[0.213578,-1.799939],[0.213158,-1.876826],[0.212744,-1.792913],[0.212335,-1.844571],[0.211932,-1.866027],[0.211533,-1.853883],[0.211140,-1.897549],[0.210751,-1.855631],[0.210367,-1.912770],[0.209988,-1.867184],[0.209614,-1.917898],[0.209243,-1.902551],[0.208878,-1.899226],[0.208516,-1.873970],[0.208159,-1.881436],[0.207806,-1.927368],[0.207457,-1.953817],[0.207112,-1.967145],[0.206770,-1.917764],[0.206433,-1.801087],[0.206099,-1.862820],[0.205769,-2.013591],[0.205443,-1.905451],[0.205120,-1.902456],[0.204800,-1.886276],[0.204484,-2.001018],[0.204172,-1.939221],[0.203862,-1.954020],[0.203556,-1.917079],[0.203253,-2.040046],[0.202953,-1.896359],[0.202656,-2.102243],[0.202362,-2.099193],[0.202071,-1.977399],[0.201783,-2.056395],[0.201497,-1.931353],[0.201215,-1.895031],[0.200935,-1.908479],[0.200658,-1.905847],[0.200383,-2.011246],[0.200112,-1.918070],[0.199842,-1.898100],[0.199575,-1.976487],[0.199311,-1.973870],[0.199049,-1.926860],[0.198790,-2.025895],[0.198533,-2.103773],[0.198278,-2.158114],[0.198025,-2.054209],[0.197775,-2.051613],[0.197527,-2.049040],[0.197281,-2.010521],[0.197038,-2.361081],[0.196796,-2.141984],[0.196556,-2.082831],[0.196319,-1.921114],[0.196084,-1.968089],[0.195850,-2.031643],[0.195619,-1.993577],[0.195389,-2.126671],[0.195161,-1.988917],[0.194936,-1.986616],[0.194712,-1.984334]


n=3200  delta=0.25  alpha=0.005 N=100
[1.442695,-inf],[0.910239,-inf],[0.721348,-inf],[0.621335,-7.876089],[0.558111,-6.300948],[0.513898,-5.385065],[0.480898,-4.900917],[0.455120,-4.383509],[0.434294,-4.204120],[0.417032,-3.747952],[0.402430,-3.467186],[0.389871,-3.274689],[0.378923,-3.062062],[0.369269,-2.872265],[0.360674,-2.693003],[0.352956,-2.556234],[0.345976,-2.405397],[0.339623,-2.326446],[0.333808,-2.208793],[0.328459,-2.110709],[0.323515,-2.039039],[0.318929,-1.952529],[0.314658,-1.857785],[0.310667,-1.777761],[0.306928,-1.717066],[0.303413,-1.675047],[0.300102,-1.618337],[0.296974,-1.561638],[0.294014,-1.523968],[0.291207,-1.466084],[0.288539,-1.412863],[0.286000,-1.392525],[0.283578,-1.334626],[0.281266,-1.304391],[0.279055,-1.261850],[0.276938,-1.233647],[0.274908,-1.207763],[0.272958,-1.174788],[0.271085,-1.157422],[0.269283,-1.128784],[0.267546,-1.100969],[0.265873,-1.086456],[0.264257,-1.069115],[0.262697,-1.052318],[0.261189,-1.030619],[0.259730,-1.018640],[0.258318,-1.003616],[0.256949,-0.989274],[0.255622,-0.982407],[0.254335,-0.975132],[0.253085,-0.966204],[0.251871,-0.954750],[0.250690,-0.950345],[0.249543,-0.944444],[0.248425,-0.945501],[0.247338,-0.941710],[0.246279,-0.938058],[0.245246,-0.934818],[0.244239,-0.938838],[0.243257,-0.939543],[0.242299,-0.944122],[0.241363,-0.942752],[0.240449,-0.953095],[0.239556,-0.950899],[0.238683,-0.956163],[0.237830,-0.961008],[0.236994,-0.966779],[0.236177,-0.973380],[0.235377,-0.983999],[0.234594,-0.989816],[0.233827,-0.996836],[0.233075,-1.008422],[0.232338,-1.012320],[0.231616,-1.021526],[0.230908,-1.033304],[0.230213,-1.041058],[0.229531,-1.052484],[0.228862,-1.062844],[0.228205,-1.082949],[0.227560,-1.081942],[0.226926,-1.097361],[0.226304,-1.105486],[0.225692,-1.117643],[0.225091,-1.115963],[0.224500,-1.137587],[0.223919,-1.154004],[0.223347,-1.165401],[0.222785,-1.167272],[0.222232,-1.184940],[0.221687,-1.195021],[0.221151,-1.199217],[0.220624,-1.208885],[0.220105,-1.233577],[0.219593,-1.225734],[0.219089,-1.245501],[0.218593,-1.252762],[0.218104,-1.266771],[0.217622,-1.300904],[0.217147,-1.293298],[0.216679,-1.311921],[0.216217,-1.316148],[0.215762,-1.334566],[0.215313,-1.331138],[0.214871,-1.335338],[0.214434,-1.369453],[0.214003,-1.370305],[0.213578,-1.381313],[0.213158,-1.385131],[0.212744,-1.398003],[0.212335,-1.397221],[0.211932,-1.422592],[0.211533,-1.431082],[0.211140,-1.422218],[0.210751,-1.445535],[0.210367,-1.452510],[0.209988,-1.473402],[0.209614,-1.503085],[0.209243,-1.488849],[0.208878,-1.502966],[0.208516,-1.496066],[0.208159,-1.504852],[0.207806,-1.506826],[0.207457,-1.531606],[0.207112,-1.512080],[0.206770,-1.547288],[0.206433,-1.547069],[0.206099,-1.545730],[0.205769,-1.556457],[0.205443,-1.581775],[0.205120,-1.613041],[0.204800,-1.602368],[0.204484,-1.583037],[0.204172,-1.561023],[0.203862,-1.635406],[0.203556,-1.649081],[0.203253,-1.626683],[0.202953,-1.597656],[0.202656,-1.629626],[0.202362,-1.663765],[0.202071,-1.675986],[0.201783,-1.676134],[0.201497,-1.634492],[0.201215,-1.663917],[0.200935,-1.674245],[0.200658,-1.691061],[0.200383,-1.688748],[0.200112,-1.698231],[0.199842,-1.695946],[0.199575,-1.684810],[0.199311,-1.750801],[0.199049,-1.736672],[0.198790,-1.723258],[0.198533,-1.732165],[0.198278,-1.737719],[0.198025,-1.747759],[0.197775,-1.772561],[0.197527,-1.785347],[0.197281,-1.793792],[0.197038,-1.802838],[0.196796,-1.825259],[0.196556,-1.771468],[0.196319,-1.802124],[0.196084,-1.752675],[0.195850,-1.775412],[0.195619,-1.795695],[0.195389,-1.872811],[0.195161,-1.823563],[0.194936,-1.821454],[0.194712,-1.799543],[0.194490,-1.882726],[0.194269,-1.862078],[0.194051,-1.753926],[0.193834,-1.833127],[0.193619,-1.809150],[0.193405,-1.903664],[0.193194,-1.913292],[0.192984,-1.841177],[0.192775,-1.823115],[0.192569,-1.837216],[0.192363,-1.843809],[0.192160,-1.788772],[0.191958,-1.858215],[0.191757,-1.899062],[0.191558,-1.952198],[0.191360,-1.843096],[0.191164,-1.918717],[0.190969,-1.916763],[0.190776,-1.866879],[0.190584,-1.887449],[0.190394,-1.863137],[0.190205,-1.872158],[0.190017,-1.894093],[0.189830,-1.857625],[0.189645,-1.949210],[0.189462,-1.864845],[0.189279,-1.899798],[0.189098,-1.943582],[0.188918,-1.979643],[0.188739,-1.977770],[0.188562,-2.086744],[0.188385,-2.021406],[0.188210,-1.918083],[0.188036,-2.017662],[0.187864,-2.174985],[0.187692,-1.947022],[0.187522,-2.247058],[0.187352,-2.169065],[0.187184,-2.167117],[0.187017,-1.852121],[0.186851,-2.109507],[0.186686,-1.918793],[0.186522,-2.030167],[0.186359,-1.999667],[0.186198,-2.102131],[0.186037,-2.058803],[0.185877,-1.910479],[0.185718,-2.150149],[0.185561,-2.019702],[0.185404,-2.221683],[0.185248,-2.348221],[0.185093,-2.346258],[0.184940,-2.046659],[0.184787,-2.011277],[0.184635,-2.137602],[0.184484,-1.954906],[0.184333,-2.336626],[0.184184,-2.132387],[0.184036,-1.974736],[0.183888,-2.203522],[0.183742,-2.127265],[0.183596,-2.031792],[0.183451,-2.030189],[0.183307,-2.028595],[0.183164,-2.067883],[0.183022,-2.025435],[0.182880,-2.117289],[0.182739,-2.316420],[0.182600,-2.114040],[0.182460,-1.985958],[0.182322,-2.184754],[0.182185,-2.109236],[0.182048,-2.307652],[0.181912,-2.305929],[0.181777,-2.011656],[0.181642,-2.102955],[0.181508,-2.008687],[0.181375,-2.173408]


n=6400  delta=0.25  alpha=0.005 N=100
[1.442695,-inf],[0.910239,-inf],[0.721348,-inf],[0.621335,-inf],[0.558111,-inf],[0.513898,-inf],[0.480898,-inf],[0.455120,-inf],[0.434294,-inf],[0.417032,-inf],[0.402430,-inf],[0.389871,-inf],[0.378923,-inf],[0.369269,-inf],[0.360674,-inf],[0.352956,-inf],[0.345976,-inf],[0.339623,-inf],[0.333808,-inf],[0.328459,-4.163567],[0.323515,-inf],[0.318929,-4.263832],[0.314658,-3.988628],[0.310667,-3.722705],[0.306928,-4.103384],[0.303413,-3.635777],[0.300102,-3.596096],[0.296974,-3.392429],[0.294014,-3.284725],[0.291207,-3.287659],[0.288539,-3.117454],[0.286000,-3.165054],[0.283578,-2.878420],[0.281266,-2.903991],[0.279055,-2.755033],[0.276938,-2.702444],[0.274908,-2.697908],[0.272958,-2.540909],[0.271085,-2.492582],[0.269283,-2.456052],[0.267546,-2.358513],[0.265873,-2.304781],[0.264257,-2.276744],[0.262697,-2.233370],[0.261189,-2.192028],[0.259730,-2.146223],[0.258318,-2.112074],[0.256949,-2.073812],[0.255622,-2.008115],[0.254335,-1.974507],[0.253085,-1.933346],[0.251871,-1.906693],[0.250690,-1.865044],[0.249543,-1.796087],[0.248425,-1.785982],[0.247338,-1.778163],[0.246279,-1.731493],[0.245246,-1.687670],[0.244239,-1.679629],[0.243257,-1.637918],[0.242299,-1.604984],[0.241363,-1.581000],[0.240449,-1.548422],[0.239556,-1.543610],[0.238683,-1.495957],[0.237830,-1.474879],[0.236994,-1.459158],[0.236177,-1.436189],[0.235377,-1.403298],[0.234594,-1.389964],[0.233827,-1.368285],[0.233075,-1.340180],[0.232338,-1.321570],[0.231616,-1.307319],[0.230908,-1.296388],[0.230213,-1.267099],[0.229531,-1.245470],[0.228862,-1.223795],[0.228205,-1.210245],[0.227560,-1.201666],[0.226926,-1.176926],[0.226304,-1.168509],[0.225692,-1.150100],[0.225091,-1.130430],[0.224500,-1.117366],[0.223919,-1.102469],[0.223347,-1.090259],[0.222785,-1.074806],[0.222232,-1.064404],[0.221687,-1.050628],[0.221151,-1.036842],[0.220624,-1.032318],[0.220105,-1.019685],[0.219593,-1.006511],[0.219089,-1.000383],[0.218593,-0.992347],[0.218104,-0.982567],[0.217622,-0.969858],[0.217147,-0.966633],[0.216679,-0.958592],[0.216217,-0.954530],[0.215762,-0.945881],[0.215313,-0.933260],[0.214871,-0.930217],[0.214434,-0.930884],[0.214003,-0.914232],[0.213578,-0.916107],[0.213158,-0.915256],[0.212744,-0.906838],[0.212335,-0.903570],[0.211932,-0.896642],[0.211533,-0.901606],[0.211140,-0.895046],[0.210751,-0.889305],[0.210367,-0.890453],[0.209988,-0.892682],[0.209614,-0.890515],[0.209243,-0.889860],[0.208878,-0.885660],[0.208516,-0.889395],[0.208159,-0.888498],[0.207806,-0.888223],[0.207457,-0.891202],[0.207112,-0.891893],[0.206770,-0.894122],[0.206433,-0.897493],[0.206099,-0.895918],[0.205769,-0.902485],[0.205443,-0.904196],[0.205120,-0.905379],[0.204800,-0.908674],[0.204484,-0.912080],[0.204172,-0.919455],[0.203862,-0.919274],[0.203556,-0.922984],[0.203253,-0.926460],[0.202953,-0.934505],[0.202656,-0.939993],[0.202362,-0.942890],[0.202071,-0.945099],[0.201783,-0.954787],[0.201497,-0.958943],[0.201215,-0.964613],[0.200935,-0.972347],[0.200658,-0.971681],[0.200383,-0.977380],[0.200112,-0.988942],[0.199842,-0.993288],[0.199575,-1.001063],[0.199311,-1.009013],[0.199049,-1.011357],[0.198790,-1.016646],[0.198533,-1.021356],[0.198278,-1.027626],[0.198025,-1.034133],[0.197775,-1.040952],[0.197527,-1.052387],[0.197281,-1.052351],[0.197038,-1.063432],[0.196796,-1.070802],[0.196556,-1.076201],[0.196319,-1.088938],[0.196084,-1.092001],[0.195850,-1.097975],[0.195619,-1.106309],[0.195389,-1.114854],[0.195161,-1.119700],[0.194936,-1.132917],[0.194712,-1.127789],[0.194490,-1.145419],[0.194269,-1.146215],[0.194051,-1.144926],[0.193834,-1.167003],[0.193619,-1.165958],[0.193405,-1.173077],[0.193194,-1.188485],[0.192984,-1.190910],[0.192775,-1.188330],[0.192569,-1.209005],[0.192363,-1.199103],[0.192160,-1.217978],[0.191958,-1.225198],[0.191757,-1.218674],[0.191558,-1.224784],[0.191360,-1.239749],[0.191164,-1.240040],[0.190969,-1.253005],[0.190776,-1.257515],[0.190584,-1.259755],[0.190394,-1.267311],[0.190205,-1.267444],[0.190017,-1.289682],[0.189830,-1.288680],[0.189645,-1.296584],[0.189462,-1.295327],[0.189279,-1.312589],[0.189098,-1.305063],[0.188918,-1.319089],[0.188739,-1.297100],[0.188562,-1.333182],[0.188385,-1.341891],[0.188210,-1.338828],[0.188036,-1.339041],[0.187864,-1.347504],[0.187692,-1.348194],[0.187522,-1.373005],[0.187352,-1.366524],[0.187184,-1.377751],[0.187017,-1.379766],[0.186851,-1.380419],[0.186686,-1.368216],[0.186522,-1.385192],[0.186359,-1.401403],[0.186198,-1.392307],[0.186037,-1.411163],[0.185877,-1.407678],[0.185718,-1.402566],[0.185561,-1.418730],[0.185404,-1.434658],[0.185248,-1.434118],[0.185093,-1.420060],[0.184940,-1.459683],[0.184787,-1.453142],[0.184635,-1.446766],[0.184484,-1.466402],[0.184333,-1.475266],[0.184184,-1.462400],[0.184036,-1.461222],[0.183888,-1.506611],[0.183742,-1.459695],[0.183596,-1.479960],[0.183451,-1.468206],[0.183307,-1.511416],[0.183164,-1.481068],[0.183022,-1.522625],[0.182880,-1.512301],[0.182739,-1.515650],[0.182600,-1.525061],[0.182460,-1.525112],[0.182322,-1.530136],[0.182185,-1.530243],[0.182048,-1.525340],[0.181912,-1.530496],[0.181777,-1.559958],[0.181642,-1.552847],[0.181508,-1.533608],[0.181375,-1.549110],[0.181243,-1.561523],[0.181111,-1.526331],[0.180981,-1.547193],[0.180850,-1.553523],[0.180721,-1.576761],[0.180592,-1.591983],[0.180464,-1.602628],[0.180337,-1.595518],[0.180210,-1.570579],[0.180084,-1.645089],[0.179959,-1.641355],[0.179834,-1.603198],[0.179710,-1.615089],[0.179587,-1.607368],[0.179464,-1.589755],[0.179342,-1.614034],[0.179220,-1.642468],[0.179099,-1.611853],[0.178979,-1.642949],[0.178859,-1.658898],[0.178740,-1.693993],[0.178622,-1.662750],[0.178504,-1.604249],[0.178387,-1.657512],[0.178270,-1.653431],[0.178154,-1.692108],[0.178038,-1.670041],[0.177923,-1.647275],[0.177809,-1.661423],[0.177695,-1.639429],[0.177582,-1.672460],[0.177469,-1.727063],[0.177357,-1.704047],[0.177245,-1.702974],[0.177134,-1.686151],[0.177023,-1.674144],[0.176913,-1.691743],[0.176804,-1.668566],[0.176695,-1.697686],[0.176586,-1.713884],[0.176478,-1.704010],[0.176371,-1.690517],[0.176264,-1.710754],[0.176157,-1.750161],[0.176051,-1.708691],[0.175945,-1.690488],[0.175840,-1.752781],[0.175736,-1.701183],[0.175632,-1.756655],[0.175528,-1.738340],[0.175425,-1.760743],[0.175322,-1.706172],[0.175220,-1.724666],[0.175118,-1.704187],[0.175017,-1.744573],[0.174916,-1.782599],[0.174816,-1.720686],[0.174716,-1.803887],[0.174616,-1.829776],[0.174517,-1.801836],[0.174418,-1.716776],[0.174320,-1.808308],[0.174222,-1.775529],[0.174125,-1.881293],[0.174028,-1.823613],[0.173931,-1.843087],[0.173835,-1.786710],[0.173740,-1.802285],[0.173644,-1.704122],[0.173549,-1.818597],[0.173455,-1.760626],[0.173361,-1.774126],[0.173267,-1.859183],[0.173174,-1.757772],[0.173081,-1.778954],[0.172988,-1.856191],[0.172896,-1.793534],[0.172804,-1.831142],[0.172713,-1.949889],[0.172622,-1.928529],[0.172531,-1.851287],[0.172441,-1.946818],[0.172351,-1.890917],[0.172261,-1.805100],[0.172172,-1.943785],[0.172083,-1.846481],[0.171995,-1.858278],[0.171907,-1.821631],[0.171819,-1.939797],[0.171731,-1.938810],[0.171644,-1.854492],[0.171558,-1.829005],[0.171471,-1.881267],[0.171385,-1.880322],[0.171299,-1.983213],[0.171214,-1.982224],[0.171129,-1.862622],[0.171044,-1.953892],[0.170960,-1.875657],[0.170876,-1.833526],[0.170792,-1.832627],[0.170709,-1.831732],[0.170626,-2.006520],[0.170543,-1.887335],[0.170460,-1.870176],[0.170378,-1.805435],[0.170296,-1.902550],[0.170215,-1.883705],[0.170134,-1.851787],[0.170053,-1.899827],[0.169972,-1.898926],[0.169892,-1.966914],[0.169812,-1.917136],[0.169732,-1.965065],[0.169652,-2.081739],[0.169573,-1.914445],[0.169494,-1.962316],[0.169416,-1.961406],[0.169338,-1.911785],[0.169260,-1.890968],[0.169182,-1.841429],[0.169105,-1.931733],[0.169027,-2.074069],[0.168950,-1.907414],[0.168874,-1.985920],[0.168798,-1.823735],[0.168722,-1.953367],[0.168646,-1.952490],[0.168570,-1.883266],[0.168495,-1.902271],[0.168420,-1.949876],[0.168345,-1.949011],[0.168271,-2.249650],[0.168197,-1.921363],[0.168123,-1.977087],[0.168049,-2.062064],[0.167976,-1.876624],[0.167903,-2.060266],[0.167830,-1.894759],[0.167757,-1.893939],[0.167685,-1.971934],[0.167612,-1.940526],[0.167540,-1.871761],[0.167469,-2.054944],[0.167397,-1.968557],[0.167326,-2.053194],[0.167255,-1.936391],[0.167185,-2.235127],[0.167114,-2.002516],[0.167044,-2.049730],[0.166974,-2.048871],[0.166904,-2.000000],[0.166835,-1.931521],[0.166765,-2.229522],[0.166696,-1.960311],[0.166627,-2.044619],[0.166559,-2.043777],[0.166490,-2.110444],[0.166422,-2.109580],[0.166354,-1.956290],[0.166287,-2.040437],[0.166219,-2.107005],[0.166152,-1.990985],[0.166085,-1.990181],[0.166018,-2.219530],[0.165951,-1.951551],[0.165885,-1.987786],[0.165819,-2.034696],[0.165753,-2.033886],[0.165687,-2.033079],[0.165621,-2.214228],[0.165556,-1.832147],[0.165491,-2.212483],[0.165426,-1.915211],[0.165361,-2.210749],[0.165297,-2.028289],[0.165232,-2.027500],[0.165168,-2.026713],[0.165104,-2.092872],[0.165040,-2.092064],[0.164977,-2.091259],[0.164913,-2.090456],[0.164850,-2.089655],[0.164787,-2.203079],[0.164725,-2.088062],[0.164662,-2.020504],[0.164600,-1.972386],[0.164537,-1.971641],[0.164475,-2.084903],[0.164414,-2.017456],[0.164352,-2.016700]

Verified
n=12800  delta=0.25  alpha=0.005 N=100
[0.233827,-3.288161],[0.233075,-3.277590],[0.231616,-3.257071],[0.230213,-3.237338],[0.229531,-3.227750],[0.228862,-3.218340],[0.228205,-3.209101],[0.227560,-2.884565],[0.226926,-3.033826],[0.226304,-2.818144],[0.225692,-2.810527],[0.225091,-2.803040],[0.224500,-2.690164],[0.223919,-2.788443],[0.223347,-2.605225],[0.222785,-2.669614],[0.222232,-2.636810],[0.221687,-2.630351],[0.221151,-2.623993],[0.220624,-2.860115],[0.220105,-2.567404],[0.219593,-2.631368],[0.219089,-2.536498],[0.218593,-2.408424],[0.218104,-2.491470],[0.217622,-2.359784],[0.217147,-2.480540],[0.216679,-2.387336],[0.216217,-2.336072],[0.215762,-2.307594],[0.215313,-2.295494],[0.214871,-2.357417],[0.214434,-2.265680],[0.214003,-2.274507],[0.213578,-2.185698],[0.213158,-2.227814],[0.212744,-2.186623],[0.212335,-2.151073],[0.211932,-2.142869],[0.211533,-2.112124],[0.211140,-2.097723],[0.210751,-2.056574],[0.210367,-2.052828],[0.209988,-2.049128],[0.209614,-1.997568],[0.209243,-2.020381],[0.208878,-1.963226],[0.208516,-1.941031],[0.208159,-1.920492],[0.207806,-1.927373],[0.207457,-1.884876],[0.207112,-1.902770],[0.206770,-1.853180],[0.206433,-1.841527],[0.206099,-1.803196],[0.205769,-1.812846],[0.205443,-1.824452],[0.205120,-1.767237],[0.204800,-1.765369],[0.204484,-1.764423],[0.204172,-1.730379],[0.203862,-1.709509],[0.203556,-1.695423],[0.203253,-1.682637],[0.202953,-1.663957],[0.202656,-1.657531],[0.202362,-1.642561],[0.202071,-1.637570],[0.201783,-1.612572],[0.201497,-1.609364],[0.201215,-1.587299],[0.200935,-1.564047],[0.200658,-1.576327],[0.200383,-1.549137],[0.200112,-1.543157],[0.199842,-1.527921],[0.199575,-1.505148],[0.199311,-1.500240],[0.199049,-1.477442],[0.198790,-1.470893],[0.198533,-1.461526],[0.198278,-1.448968],[0.198025,-1.434170],[0.197775,-1.434310],[0.197527,-1.405673],[0.197281,-1.399233],[0.197038,-1.387750],[0.196796,-1.378960],[0.196556,-1.356844],[0.196319,-1.349488],[0.196084,-1.347130],[0.195850,-1.320131],[0.195619,-1.314984],[0.195389,-1.310296],[0.195161,-1.289445],[0.194936,-1.282725],[0.194712,-1.267292],[0.194490,-1.265134],[0.194269,-1.242666],[0.194051,-1.239999],[0.193834,-1.231525],[0.193619,-1.220249],[0.193405,-1.217917],[0.193194,-1.201228],[0.192984,-1.183964],[0.192775,-1.176795],[0.192569,-1.167289],[0.192363,-1.151398],[0.192160,-1.147806],[0.191958,-1.139885],[0.191757,-1.133869],[0.191558,-1.115752],[0.191360,-1.106719],[0.191164,-1.103701],[0.190969,-1.089009],[0.190776,-1.083274],[0.190584,-1.077327],[0.190394,-1.068603],[0.190205,-1.061652],[0.190017,-1.044768],[0.189830,-1.039126],[0.189645,-1.038255],[0.189462,-1.026105],[0.189279,-1.015708],[0.189098,-1.009220],[0.188918,-1.000298],[0.188739,-0.995684],[0.188562,-0.982647],[0.188385,-0.979156],[0.188210,-0.973571],[0.188036,-0.967382],[0.187864,-0.960645],[0.187692,-0.950122],[0.187522,-0.940115],[0.187352,-0.937906],[0.187184,-0.928548],[0.187017,-0.926245],[0.186851,-0.920287],[0.186686,-0.910111],[0.186522,-0.907414],[0.186359,-0.899528],[0.186198,-0.896509],[0.186037,-0.888959],[0.185877,-0.885233],[0.185718,-0.882685],[0.185561,-0.873510],[0.185404,-0.872355],[0.185248,-0.864377],[0.185093,-0.859566],[0.184940,-0.857400],[0.184787,-0.850815],[0.184635,-0.847894],[0.184484,-0.843231],[0.184333,-0.844082],[0.184184,-0.841197],[0.184036,-0.835926],[0.183888,-0.832818],[0.183742,-0.826715],[0.183596,-0.826344],[0.183451,-0.825550],[0.183307,-0.825302],[0.183164,-0.821572],[0.183022,-0.817154],[0.182880,-0.817743],[0.182739,-0.819553],[0.182600,-0.813395],[0.182460,-0.814785],[0.182322,-0.814353],[0.182185,-0.816624],[0.182048,-0.815295],[0.181912,-0.815175],[0.181777,-0.816410],[0.181642,-0.815464],[0.181508,-0.816335],[0.181375,-0.816080],[0.181243,-0.818996],[0.181111,-0.817948],[0.180981,-0.821558],[0.180850,-0.826680],[0.180721,-0.826977],[0.180592,-0.825363],[0.180464,-0.829986],[0.180337,-0.832664],[0.180210,-0.832994],[0.180084,-0.839743],[0.179959,-0.844988],[0.179834,-0.842947],[0.179710,-0.848995],[0.179587,-0.849283],[0.179464,-0.853593],[0.179342,-0.857200],[0.179220,-0.868206],[0.179099,-0.870415],[0.178979,-0.871025],[0.178859,-0.877854],[0.178740,-0.879418],[0.178622,-0.882603],[0.178504,-0.889188],[0.178387,-0.893565],[0.178270,-0.896052],[0.178154,-0.903672],[0.178038,-0.908219],[0.177923,-0.912915],[0.177809,-0.917381],[0.177695,-0.924295],[0.177582,-0.925988],[0.177469,-0.931548],[0.177357,-0.932949],[0.177245,-0.940993],[0.177134,-0.945253],[0.177023,-0.950980],[0.176913,-0.958549],[0.176804,-0.961574],[0.176695,-0.972431],[0.176586,-0.976537],[0.176478,-0.979699],[0.176371,-0.984179],[0.176264,-0.988468],[0.176157,-0.989567],[0.176051,-0.991911],[0.175945,-1.003581],[0.175840,-1.012684],[0.175736,-1.015599],[0.175632,-1.016424],[0.175528,-1.026186],[0.175425,-1.031318],[0.175322,-1.034125],[0.175220,-1.041640],[0.175118,-1.045211],[0.175017,-1.051308],[0.174916,-1.055828],[0.174816,-1.054196],[0.174716,-1.066550],[0.174616,-1.066432],[0.174517,-1.072632],[0.174418,-1.081170],[0.174320,-1.088654],[0.174222,-1.091373],[0.174125,-1.098510],[0.174028,-1.096040],[0.173931,-1.105935],[0.173835,-1.108011],[0.173740,-1.117730],[0.173644,-1.120010],[0.173549,-1.126133],[0.173455,-1.129487],[0.173361,-1.139977],[0.173267,-1.135234],[0.173174,-1.142178],[0.173081,-1.144661],[0.172988,-1.154102],[0.172896,-1.153701],[0.172804,-1.164219],[0.172713,-1.169859],[0.172622,-1.162763],[0.172531,-1.173408],[0.172441,-1.186395],[0.172351,-1.188815],[0.172261,-1.193199],[0.172172,-1.196322],[0.172083,-1.206243],[0.171995,-1.210910],[0.171907,-1.210137],[0.171819,-1.217672],[0.171731,-1.220457],[0.171644,-1.226171],[0.171558,-1.218243],[0.171471,-1.236692],[0.171385,-1.227571],[0.171299,-1.227649],[0.171214,-1.254009],[0.171129,-1.247017],[0.171044,-1.253985],[0.170960,-1.252756],[0.170876,-1.256045],[0.170792,-1.257519],[0.170709,-1.274145],[0.170626,-1.277762],[0.170543,-1.272212],[0.170460,-1.290665],[0.170378,-1.275196],[0.170296,-1.295205],[0.170215,-1.285988],[0.170134,-1.297748],[0.170053,-1.303811],[0.169972,-1.306344],[0.169892,-1.298375],[0.169812,-1.311887],[0.169732,-1.311572],[0.169652,-1.314914],[0.169573,-1.319933],[0.169494,-1.326132],[0.169416,-1.336804],[0.169338,-1.319054],[0.169260,-1.343900],[0.169182,-1.347035],[0.169105,-1.340824],[0.169027,-1.353559],[0.168950,-1.355340],[0.168874,-1.340837],[0.168798,-1.374145],[0.168722,-1.353102],[0.168646,-1.369331],[0.168570,-1.366520],[0.168495,-1.366785],[0.168420,-1.401148],[0.168345,-1.375503],[0.168271,-1.373968],[0.168197,-1.369254],[0.168123,-1.390780],[0.168049,-1.391719],[0.167976,-1.390078],[0.167903,-1.396842],[0.167830,-1.396235],[0.167757,-1.402211],[0.167685,-1.418035],[0.167612,-1.403252],[0.167540,-1.419925],[0.167469,-1.431006],[0.167397,-1.420604],[0.167326,-1.443069],[0.167255,-1.413180],[0.167185,-1.431285],[0.167114,-1.437646],[0.167044,-1.409574],[0.166974,-1.440758],[0.166904,-1.437984],[0.166835,-1.438829],[0.166765,-1.460707],[0.166696,-1.455199],[0.166627,-1.441447],[0.166559,-1.484850],[0.166490,-1.454209],[0.166422,-1.474228],[0.166354,-1.470906],[0.166287,-1.482424],[0.166219,-1.482791],[0.166152,-1.494280],[0.166085,-1.467628],[0.166018,-1.483935],[0.165951,-1.474679],[0.165885,-1.465861],[0.165819,-1.484140],[0.165753,-1.500349],[0.165687,-1.507671],[0.165621,-1.525428],[0.165556,-1.509990],[0.165491,-1.510582],[0.165426,-1.517289],[0.165361,-1.523031],[0.165297,-1.485552],[0.165232,-1.546885],[0.165168,-1.563687],[0.165104,-1.538347],[0.165040,-1.532110],[0.164977,-1.527413],[0.164913,-1.526826],[0.164850,-1.524896],[0.164787,-1.519040],[0.164725,-1.539165],[0.164662,-1.541548],[0.164600,-1.553392],[0.164537,-1.540381],[0.164475,-1.576503],[0.164414,-1.554893],[0.164352,-1.551055],[0.164291,-1.580429],[0.164229,-1.553150],[0.164168,-1.544562],[0.164107,-1.567473],[0.164047,-1.563327],[0.163986,-1.557544],[0.163926,-1.582810],[0.163866,-1.561602],[0.163806,-1.598466],[0.163746,-1.581073],[0.163686,-1.584539],[0.163627,-1.564691],[0.163568,-1.577368],[0.163508,-1.595565],[0.163450,-1.576230],[0.163391,-1.585815],[0.163332,-1.617557],[0.163274,-1.602348],[0.163215,-1.618972],[0.163157,-1.610806],[0.163100,-1.623084],[0.163042,-1.578300],[0.162984,-1.601851],[0.162927,-1.629581],[0.162870,-1.603102],[0.162812,-1.609886],[0.162755,-1.586033],[0.162699,-1.596705],[0.162642,-1.587111],[0.162586,-1.682566],[0.162529,-1.666854],[0.162473,-1.606533],[0.162417,-1.658641],[0.162362,-1.638565],[0.162306,-1.668208],[0.162250,-1.660426],[0.162195,-1.619490],[0.162140,-1.642564],[0.162085,-1.655245],[0.162030,-1.647933],[0.161975,-1.684348],[0.161921,-1.622333],[0.161866,-1.656494],[0.161812,-1.659495],[0.161758,-1.673998],[0.161704,-1.694469],[0.161650,-1.703144],[0.161596,-1.697894],[0.161543,-1.653183],[0.161489,-1.696771],[0.161436,-1.678742],[0.161383,-1.715239],[0.161330,-1.658177],[0.161277,-1.714114],[0.161224,-1.649926],[0.161172,-1.693436],[0.161119,-1.712439],[0.161067,-1.687798],[0.161015,-1.696456],[0.160963,-1.700713],[0.160911,-1.720957],[0.160859,-1.676925],[0.160808,-1.704022],[0.160756,-1.708581],[0.160705,-1.708035],[0.160654,-1.697447],[0.160603,-1.712215],[0.160552,-1.722749],[0.160501,-1.722204],[0.160451,-1.727496],[0.160400,-1.775089],[0.160350,-1.732462],[0.160299,-1.703723],[0.160249,-1.719501],[0.160199,-1.772868],[0.160149,-1.749933],[0.160100,-1.673274],[0.160050,-1.755962],[0.160001,-1.685768],[0.159951,-1.754877],[0.159902,-1.733896],[0.159853,-1.733364],[0.159804,-1.776689],[0.159755,-1.738824],[0.159706,-1.775604],[0.159658,-1.792821],[0.159609,-1.766337],[0.159561,-1.712114],[0.159513,-1.773450],[0.159464,-1.722898],[0.159416,-1.722379],[0.159369,-1.763674],[0.159321,-1.779932],[0.159273,-1.770788],[0.159226,-1.733062],[0.159178,-1.746396],[0.159131,-1.732031],[0.159084,-1.745359],[0.159037,-1.718275],[0.158990,-1.785320],[0.158943,-1.775709],[0.158896,-1.758446],[0.158850,-1.735729],[0.158803,-1.765561],[0.158757,-1.734714],[0.158710,-1.782183],[0.158664,-1.755879],[0.158618,-1.811944],[0.158572,-1.800479],[0.158526,-1.762485],[0.158481,-1.810374],[0.158435,-1.745613],[0.158390,-1.745111],[0.158344,-1.808814],[0.158299,-1.751836],[0.158254,-1.819509],[0.158209,-1.776549],[0.158164,-1.806752],[0.158119,-1.775540],[0.158074,-1.830096],[0.158029,-1.794316],[0.157985,-1.874513],[0.157940,-1.828549],[0.157896,-1.828036],[0.157852,-1.827524],[0.157808,-1.814381],[0.157764,-1.840230],[0.157720,-1.813370],[0.157676,-1.780127],[0.157632,-1.838697],[0.157589,-1.779140],[0.157545,-1.837680],[0.157502,-1.908362],[0.157458,-1.798696],[0.157415,-1.867753],[0.157372,-1.906791],[0.157329,-1.866731],[0.157286,-1.785876],[0.157243,-1.834159],[0.157201,-1.848644],[0.157158,-1.819489],[0.157115,-1.818997],[0.157073,-1.847143],[0.157031,-1.818015],[0.156988,-1.902142],[0.156946,-1.954439],[0.156904,-1.816551],[0.156862,-1.816065],[0.156820,-1.829226],[0.156778,-1.843681],[0.156737,-1.923256],[0.156695,-1.898591],[0.156654,-1.768586],[0.156612,-1.841727],[0.156571,-1.826318],[0.156530,-1.896586],[0.156489,-1.856760],[0.156448,-1.948231],[0.156407,-1.947721],[0.156366,-1.838827],[0.156325,-1.981587],[0.156284,-1.917703],[0.156244,-1.893120],[0.156203,-1.871771],[0.156163,-1.892140],[0.156122,-1.870804],[0.156082,-1.782975],[0.156042,-1.943181],[0.156002,-1.890191],[0.155962,-1.868881],[0.155922,-2.084557],[0.155882,-1.792244],[0.155843,-1.975472],[0.155803,-1.848624],[0.155763,-1.848155],[0.155724,-1.778882],[0.155685,-1.830816],[0.155645,-1.865085],[0.155606,-1.864615],[0.155567,-1.908900],[0.155528,-1.908420],[0.155489,-1.970987],[0.155450,-1.970494],[0.155411,-1.862280],[0.155372,-1.969512],[0.155334,-2.184360],[0.155295,-1.968533],[0.155257,-1.860429],[0.155218,-1.967558],[0.155180,-1.967072],[0.155142,-1.931969],[0.155104,-1.858594],[0.155065,-2.010231],[0.155027,-2.009738],[0.154990,-1.930074],[0.154952,-1.929602],[0.154914,-1.877008],[0.154876,-2.007777],[0.154839,-1.899964],[0.154801,-2.069569],[0.154764,-2.069068],[0.154726,-2.005833],[0.154689,-2.005349],[0.154652,-1.925866],[0.154614,-1.873380],[0.154577,-1.959435],[0.154540,-1.896305],[0.154503,-1.958497],[0.154467,-1.871588],[0.154430,-2.064606],[0.154393,-1.850081],[0.154356,-1.849642],[0.154320,-1.956171],[0.154283,-1.893152],[0.154247,-1.999621],[0.154211,-2.168567],[0.154174,-2.168057],[0.154138,-1.891370],[0.154102,-1.953409],[0.154066,-2.059743],[0.154030,-1.918125],[0.153994,-1.952041],[0.153958,-1.917232],[0.153923,-2.164515],[0.153887,-1.950681],[0.153851,-1.950229],[0.153816,-1.949778],[0.153780,-1.993568],[0.153745,-1.993109],[0.153709,-1.948431],[0.153674,-1.885675],[0.153639,-1.913254],[0.153604,-1.991281],[0.153569,-1.990826],[0.153534,-1.990373],[0.153499,-1.883522],[0.153464,-inf],[0.153429,-2.051227],[0.153394,-1.944437],[0.153360,-1.988117],[0.153325,-1.881391],[0.153290,-1.943121],[0.153256,-1.986773],[0.153222,-1.986327],[0.153187,-1.985882],[0.153153,-1.879280],[0.153119,-2.047079],[0.153085,-1.940512],[0.153051,-1.940080],[0.153017,-1.905504],[0.152983,-1.877189],[0.152949,-1.904659],[0.152915,-1.814357],[0.152881,-2.043901],[0.152847,-2.149397],[0.152814,-1.937079],[0.152780,-2.042552],[0.152747,-2.147980],[0.152713,-1.935805],[0.152680,-1.873475],[0.152647,-2.040766],[0.152613,-2.146105],[0.152580,-1.978011],[0.152547,-2.145172],[0.152514,-2.038992]

Verified
n=25600  delta=0.25  alpha=0.005 N=100
[0.195850,-2.889869],[0.195389,-2.883066],[0.194269,-2.866543],[0.191164,-2.820724],[0.190776,-2.814999],,[0.190017,-2.672087],[0.189279,-2.792910],[0.189098,-2.659163],[0.188918,-2.787580],[0.188562,-2.651623],[0.188210,-2.646682],[0.187864,-2.641807],[0.187692,-2.563291],[0.187522,-2.766977],[0.187184,-2.632251],[0.187017,-2.759532],[0.186686,-2.549553],[0.186522,-2.752231],[0.186359,-2.620654],[0.186198,-2.618379],[0.186037,-2.445655],[0.185877,-2.485032],[0.185718,-2.536338],[0.185561,-2.534184],[0.185404,-2.374951],[0.185248,-2.529916],[0.185093,-2.433252],[0.184940,-2.431229],[0.184787,-2.395529],[0.184635,-2.521537],[0.184484,-2.425236],[0.184333,-2.361239],[0.184184,-2.387719],[0.184036,-2.357427],[0.183888,-2.272423],[0.183742,-2.353660],[0.183596,-2.351794],[0.183451,-2.378217],[0.183307,-2.174966],[0.183164,-2.263472],[0.183022,-2.182040],[0.182880,-2.215860],[0.182739,-2.275642],[0.182600,-2.256496],[0.182460,-2.145695],[0.182322,-2.196519],[0.182185,-2.116988],[0.182048,-2.131960],[0.181912,-2.191576],[0.181777,-2.104511],[0.181642,-2.200858],[0.181508,-2.134498],[0.181375,-2.036691],[0.181243,-2.122535],[0.181111,-2.082314],[0.180981,-2.067397],[0.180850,-2.041762],[0.180721,-2.071005],[0.180592,-2.012628],[0.180464,-2.026460],[0.180337,-2.004972],[0.180210,-2.058596],[0.180084,-2.050837],[0.179959,-2.015568],[0.179834,-1.942976],[0.179710,-1.993334],[0.179587,-1.943789],[0.179464,-1.949640],[0.179342,-1.941138],[0.179220,-1.910696],[0.179099,-1.886990],[0.178979,-1.914192],[0.178859,-1.919189],[0.178740,-1.894044],[0.178622,-1.907319],[0.178504,-1.868053],[0.178387,-1.879482],[0.178270,-1.865604],[0.178154,-1.837275],[0.178038,-1.851385],[0.177923,-1.841291],[0.177809,-1.794460],[0.177695,-1.786729],[0.177582,-1.804299],[0.177469,-1.818107],[0.177357,-1.791578],[0.177245,-1.756733],[0.177134,-1.762746],[0.177023,-1.747700],[0.176913,-1.756252],[0.176804,-1.712628],[0.176695,-1.721867],[0.176586,-1.702912],[0.176478,-1.719757],[0.176371,-1.708432],[0.176264,-1.678805],[0.176157,-1.677790],[0.176051,-1.696695],[0.175945,-1.672975],[0.175840,-1.662080],[0.175736,-1.652559],[0.175632,-1.647467],[0.175528,-1.646495],[0.175425,-1.658153],[0.175322,-1.621051],[0.175220,-1.608443],[0.175118,-1.595339],[0.175017,-1.629193],[0.174916,-1.589827],[0.174816,-1.599512],[0.174716,-1.563771],[0.174616,-1.562880],[0.174517,-1.558352],[0.174418,-1.555425],[0.174320,-1.548064],[0.174222,-1.547195],[0.174125,-1.523447],[0.174028,-1.529595],[0.173931,-1.536498],[0.173835,-1.515849],[0.173740,-1.515847],[0.173644,-1.499074],[0.173549,-1.493746],[0.173455,-1.474658],[0.173361,-1.478247],[0.173267,-1.475747],[0.173174,-1.454856],[0.173081,-1.452875],[0.172988,-1.456946],[0.172896,-1.434007],[0.172804,-1.444975],[0.172713,-1.420751],[0.172622,-1.428261],[0.172531,-1.415519],[0.172441,-1.413063],[0.172351,-1.402841],[0.172261,-1.410378],[0.172172,-1.390880],[0.172083,-1.393444],[0.171995,-1.382652],[0.171907,-1.372233],[0.171819,-1.361046],[0.171731,-1.364091],[0.171644,-1.359479],[0.171558,-1.347893],[0.171471,-1.346008],[0.171385,-1.338762],[0.171299,-1.333529],[0.171214,-1.319271],[0.171129,-1.321308],[0.171044,-1.317815],[0.170960,-1.303230],[0.170876,-1.294851],[0.170792,-1.306653],[0.170709,-1.285690],[0.170626,-1.277523],[0.170543,-1.274776],[0.170460,-1.271249],[0.170378,-1.270061],[0.170296,-1.262141],[0.170215,-1.256763],[0.170134,-1.252461],[0.170053,-1.245905],[0.169972,-1.233897],[0.169892,-1.238000],[0.169812,-1.227900],[0.169732,-1.222982],[0.169652,-1.208207],[0.169573,-1.208713],[0.169494,-1.193005],[0.169416,-1.197505],[0.169338,-1.190026],[0.169260,-1.183835],[0.169182,-1.182214],[0.169105,-1.178623],[0.169027,-1.169191],[0.168950,-1.162510],[0.168874,-1.158614],[0.168798,-1.157274],[0.168722,-1.151941],[0.168646,-1.143874],[0.168570,-1.136417],[0.168495,-1.133805],[0.168420,-1.134516],[0.168345,-1.125322],[0.168271,-1.119851],[0.168197,-1.112164],[0.168123,-1.108385],[0.168049,-1.111580],[0.167976,-1.095405],[0.167903,-1.097216],[0.167830,-1.092724],[0.167757,-1.089758],[0.167685,-1.080290],[0.167612,-1.079743],[0.167540,-1.073546],[0.167469,-1.069904],[0.167397,-1.058200],[0.167326,-1.057713],[0.167255,-1.051198],[0.167185,-1.053153],[0.167114,-1.044698],[0.167044,-1.036617],[0.166974,-1.034702],[0.166904,-1.031949],[0.166835,-1.025992],[0.166765,-1.023353],[0.166696,-1.019030],[0.166627,-1.013257],[0.166559,-1.009319],[0.166490,-1.002484],[0.166422,-0.999311],[0.166354,-0.996575],[0.166287,-0.994799],[0.166219,-0.989675],[0.166152,-0.985443],[0.166085,-0.983877],[0.166018,-0.979575],[0.165951,-0.974767],[0.165885,-0.967516],[0.165819,-0.969019],[0.165753,-0.961654],[0.165687,-0.956461],[0.165621,-0.954283],[0.165556,-0.952249],[0.165491,-0.950335],[0.165426,-0.947840],[0.165361,-0.942281],[0.165297,-0.938651],[0.165232,-0.933430],[0.165168,-0.926404],[0.165104,-0.926768],[0.165040,-0.922397],[0.164977,-0.923409],[0.164913,-0.915748],[0.164850,-0.915414],[0.164787,-0.910156],[0.164725,-0.908541],[0.164662,-0.906226],[0.164600,-0.907437],[0.164537,-0.899193],[0.164475,-0.895861],[0.164414,-0.896032],[0.164352,-0.892163],[0.164291,-0.888530],[0.164229,-0.882900],[0.164168,-0.883155],[0.164107,-0.882175],[0.164047,-0.878695],[0.163986,-0.873225],[0.163926,-0.873273],[0.163866,-0.869136],[0.163806,-0.865682],[0.163746,-0.864623],[0.163686,-0.864446],[0.163627,-0.863318],[0.163568,-0.859420],[0.163508,-0.856683],[0.163450,-0.856953],[0.163391,-0.852236],[0.163332,-0.850317],[0.163274,-0.847978],[0.163215,-0.847894],[0.163157,-0.845650],[0.163100,-0.841723],[0.163042,-0.841836],[0.162984,-0.841672],[0.162927,-0.839440],[0.162870,-0.836689],[0.162812,-0.833063],[0.162755,-0.834242],[0.162699,-0.832842],[0.162642,-0.830778],[0.162586,-0.829579],[0.162529,-0.828989],[0.162473,-0.824833],[0.162417,-0.825354],[0.162362,-0.824144],[0.162306,-0.823294],[0.162250,-0.823915],[0.162195,-0.821453],[0.162140,-0.821967],[0.162085,-0.818664],[0.162030,-0.819249],[0.161975,-0.819370],[0.161921,-0.819224],[0.161866,-0.817649],[0.161812,-0.817959],[0.161758,-0.815334],[0.161704,-0.815003],[0.161650,-0.815986],[0.161596,-0.818021],[0.161543,-0.814905],[0.161489,-0.813835],[0.161436,-0.811968],[0.161383,-0.812803],[0.161330,-0.815325],[0.161277,-0.814939],[0.161224,-0.814920],[0.161172,-0.812410],[0.161119,-0.816255],[0.161067,-0.815890],[0.161015,-0.814989],[0.160963,-0.815522],[0.160911,-0.816812],[0.160859,-0.818077],[0.160808,-0.816923],[0.160756,-0.816763],[0.160705,-0.819715],[0.160654,-0.819012],[0.160603,-0.818219],[0.160552,-0.821142],[0.160501,-0.822034],[0.160451,-0.824231],[0.160400,-0.824816],[0.160350,-0.823361],[0.160299,-0.825946],[0.160249,-0.826861],[0.160199,-0.829351],[0.160149,-0.829048],[0.160100,-0.829468],[0.160050,-0.833037],[0.160001,-0.832415],[0.159951,-0.832841],[0.159902,-0.833764],[0.159853,-0.834325],[0.159804,-0.839168],[0.159755,-0.839783],[0.159706,-0.840620],[0.159658,-0.843515],[0.159609,-0.844096],[0.159561,-0.846103],[0.159513,-0.846776],[0.159464,-0.850664],[0.159416,-0.851029],[0.159369,-0.852166],[0.159321,-0.858012],[0.159273,-0.857186],[0.159226,-0.859961],[0.159178,-0.860811],[0.159131,-0.864715],[0.159084,-0.865244],[0.159037,-0.867932],[0.158990,-0.870542],[0.158943,-0.871834],[0.158896,-0.874905],[0.158850,-0.874801],[0.158803,-0.879703],[0.158757,-0.883346],[0.158710,-0.882620],[0.158664,-0.883610],[0.158618,-0.887451],[0.158572,-0.891193],[0.158526,-0.889999],[0.158481,-0.896720],[0.158435,-0.897315],[0.158390,-0.899194],[0.158344,-0.899897],[0.158299,-0.905583],[0.158254,-0.905192],[0.158209,-0.908652],[0.158164,-0.912555],[0.158119,-0.912119],[0.158074,-0.918872],[0.158029,-0.915463],[0.157985,-0.925729],[0.157940,-0.926598],[0.157896,-0.927430],[0.157852,-0.933341],[0.157808,-0.929341],[0.157764,-0.933940],[0.157720,-0.943695],[0.157676,-0.943555],[0.157632,-0.946006],[0.157589,-0.947596],[0.157545,-0.948876],[0.157502,-0.950891],[0.157458,-0.954568],[0.157415,-0.959786],[0.157372,-0.958407],[0.157329,-0.964286],[0.157286,-0.966381],[0.157243,-0.967990],[0.157201,-0.972399],[0.157158,-0.972793],[0.157115,-0.976594],[0.157073,-0.975228],[0.157031,-0.982587],[0.156988,-0.985132],[0.156946,-0.986833],[0.156904,-0.991492],[0.156862,-0.995467],[0.156820,-0.994817],[0.156778,-0.997223],[0.156737,-0.997989],[0.156695,-1.011582],[0.156654,-1.009571],[0.156612,-1.010038],[0.156571,-1.010780],[0.156530,-1.015857],[0.156489,-1.017127],[0.156448,-1.022024],[0.156407,-1.022809],[0.156366,-1.027566],[0.156325,-1.030918],[0.156284,-1.034628],[0.156244,-1.035554],[0.156203,-1.038171],[0.156163,-1.038750],[0.156122,-1.043959],[0.156082,-1.046750],[0.156042,-1.053671],[0.156002,-1.055766],[0.155962,-1.053968],[0.155922,-1.060667],[0.155882,-1.059304],[0.155843,-1.066959],[0.155803,-1.066402],[0.155763,-1.071595],[0.155724,-1.078587],[0.155685,-1.078191],[0.155645,-1.075280],[0.155606,-1.075313],[0.155567,-1.077747],[0.155528,-1.090598],[0.155489,-1.093872],[0.155450,-1.094358],[0.155411,-1.094293],[0.155372,-1.095414],[0.155334,-1.100408],[0.155295,-1.095852],[0.155257,-1.103448],[0.155218,-1.111148],[0.155180,-1.113863],[0.155142,-1.114864],[0.155104,-1.112444],[0.155065,-1.122110],[0.155027,-1.119497],[0.154990,-1.129674],[0.154952,-1.130376],[0.154914,-1.134073],[0.154876,-1.130182],[0.154839,-1.137315],[0.154801,-1.139398],[0.154764,-1.140651],[0.154726,-1.148859],[0.154689,-1.145570],[0.154652,-1.147698],[0.154614,-1.150172],[0.154577,-1.147046],[0.154540,-1.156766],[0.154503,-1.161516],[0.154467,-1.168864],[0.154430,-1.164898],[0.154393,-1.162360],[0.154356,-1.172166],[0.154320,-1.170459],[0.154283,-1.171133],[0.154247,-1.182371],[0.154211,-1.179164],[0.154174,-1.186245],[0.154138,-1.181665],[0.154102,-1.185953],[0.154066,-1.190926],[0.154030,-1.189693],[0.153994,-1.190371],[0.153958,-1.194114],[0.153923,-1.196386],[0.153887,-1.193139],[0.153851,-1.202243],[0.153816,-1.203160],[0.153780,-1.214071],[0.153745,-1.213630],[0.153709,-1.213673],[0.153674,-1.216984],[0.153639,-1.218866],[0.153604,-1.221970],[0.153569,-1.226732],[0.153534,-1.226276],[0.153499,-1.230654],[0.153464,-1.227314],[0.153429,-1.232293],[0.153394,-1.243893],[0.153360,-1.234713],[0.153325,-1.236706],[0.153290,-1.238926],[0.153256,-1.234067],[0.153222,-1.241699],[0.153187,-1.241817],[0.153153,-1.243938],[0.153119,-1.247951],[0.153085,-1.257290],[0.153051,-1.255912],[0.153017,-1.254977],[0.152983,-1.249135],[0.152949,-1.265254],[0.152915,-1.264740],[0.152881,-1.274343],[0.152847,-1.274561],[0.152814,-1.274781],[0.152780,-1.285400],[0.152747,-1.268086],[0.152713,-1.268532],[0.152680,-1.267772],[0.152647,-1.276419],[0.152613,-1.279234],[0.152580,-1.275863],[0.152547,-1.292283],[0.152514,-1.300486],[0.152481,-1.286962],[0.152448,-1.289186],[0.152415,-1.301763],[0.152382,-1.300874],[0.152349,-1.294642],[0.152317,-1.310997],[0.152284,-1.309743],[0.152252,-1.316407],[0.152219,-1.311791],[0.152187,-1.307297],[0.152154,-1.315903],[0.152122,-1.318014],[0.152090,-1.328424],[0.152057,-1.322705],[0.152025,-1.318212],[0.151993,-1.323936],[0.151961,-1.320450],[0.151929,-1.328504],[0.151897,-1.335859],[0.151865,-1.335971],[0.151833,-1.321112],[0.151802,-1.337385],[0.151770,-1.339913],[0.151738,-1.338826],[0.151707,-1.328807],[0.151675,-1.330811],[0.151644,-1.348827],[0.151612,-1.327227],[0.151581,-1.339054],[0.151549,-1.348423],[0.151518,-1.353879],[0.151487,-1.371724],[0.151456,-1.338764],[0.151425,-1.356223],[0.151394,-1.368868],[0.151363,-1.365620],[0.151332,-1.365831],[0.151301,-1.372591],[0.151270,-1.366755],[0.151239,-1.380495],[0.151209,-1.368195],[0.151178,-1.373546],[0.151147,-1.374840],[0.151117,-1.379377],[0.151086,-1.386905],[0.151056,-1.379365],[0.151025,-1.379633],[0.150995,-1.410877],[0.150965,-1.376369],[0.150934,-1.368244],[0.150904,-1.403439],[0.150874,-1.380455],[0.150844,-1.394723],[0.150814,-1.399411],[0.150784,-1.388771],[0.150754,-1.415511],[0.150724,-1.406342],[0.150694,-1.395799],[0.150665,-1.394905],[0.150635,-1.397120],[0.150605,-1.419851],[0.150576,-1.418843],[0.150546,-1.410080],[0.150517,-1.416120],[0.150487,-1.402153],[0.150458,-1.419927],[0.150428,-1.431139],[0.150399,-1.423106],[0.150370,-1.425882],[0.150340,-1.421049],[0.150311,-1.416352],[0.150282,-1.440458],[0.150253,-1.405970],[0.150224,-1.424501],[0.150195,-1.433765],[0.150166,-1.416442],[0.150137,-1.434036],[0.150108,-1.456900],[0.150080,-1.430223],[0.150051,-1.419060],[0.150022,-1.436271],[0.149993,-1.437692],[0.149965,-1.450776],[0.149936,-1.450500],[0.149908,-1.464885],[0.149879,-1.421233],[0.149851,-1.454402],[0.149823,-1.441250],[0.149794,-1.474403],[0.149766,-1.462477],[0.149738,-1.435241],[0.149710,-1.451123],[0.149681,-1.456645],[0.149653,-1.453446],[0.149625,-1.455117],[0.149597,-1.464957],[0.149569,-1.480094],[0.149541,-1.452360],[0.149514,-1.470546],[0.149486,-1.488837],[0.149458,-1.475556],[0.149430,-1.452247],[0.149403,-1.502248],[0.149375,-1.475872],[0.149347,-1.475599],[0.149320,-1.457108],[0.149292,-1.476199],[0.149265,-1.484189],[0.149237,-1.447494],[0.149210,-1.496297],[0.149183,-1.505563],[0.149155,-1.499763],[0.149128,-1.475728],[0.149101,-1.476619],[0.149074,-1.484734],[0.149047,-1.474922],[0.149020,-1.482968],[0.148993,-1.491503],[0.148966,-1.503372],[0.148939,-1.498944],[0.148912,-1.505665],[0.148885,-1.506832],[0.148858,-1.505123],[0.148831,-1.499235],[0.148805,-1.526096],[0.148778,-1.490653],[0.148751,-1.525549],[0.148725,-1.509607],[0.148698,-1.503505],[0.148672,-1.518267],[0.148645,-1.485461],[0.148619,-1.538024],[0.148592,-1.535950],[0.148566,-1.543015],[0.148540,-1.518507],[0.148513,-1.508954],[0.148487,-1.513256],[0.148461,-1.512989],[0.148435,-1.537942],[0.148409,-1.528782],[0.148383,-1.516902],[0.148357,-1.515049],[0.148331,-1.544374],[0.148305,-1.538435],[0.148279,-1.525729],[0.148253,-1.545502],[0.148227,-1.549186],[0.148201,-1.535521],[0.148175,-1.522972],[0.148150,-1.529600],[0.148124,-1.503509],[0.148098,-1.540045],[0.148073,-1.560095],[0.148047,-1.555534],[0.148022,-1.543093],[0.147996,-1.546774],[0.147971,-1.512692],[0.147945,-1.565428],[0.147920,-1.534445],[0.147895,-1.560409],[0.147869,-1.526705],[0.147844,-1.543200],[0.147819,-1.571074],[0.147794,-1.585849],[0.147768,-1.554732],[0.147743,-1.527175],[0.147718,-1.549983],[0.147693,-1.574583],[0.147668,-1.549458],[0.147643,-1.571610],[0.147618,-1.555308],[0.147594,-1.563994],[0.147569,-1.559189],[0.147544,-1.615435],[0.147519,-1.580292],[0.147494,-1.562943],[0.147470,-1.582373],[0.147445,-1.571935],[0.147420,-1.562158],[0.147396,-1.559613],[0.147371,-1.530606],[0.147347,-1.532229],[0.147322,-1.583445],[0.147298,-1.570366],[0.147273,-1.606069],[0.147249,-1.567411],[0.147225,-1.593513],[0.147200,-1.550903],[0.147176,-1.571541],[0.147152,-1.587064],[0.147128,-1.589605],[0.147103,-1.581093],[0.147079,-1.627672],[0.147055,-1.586022],[0.147031,-1.597300],[0.147007,-1.594069],[0.146983,-1.612598],[0.146959,-1.576895],[0.146935,-1.574037],[0.146911,-1.615188],[0.146887,-1.595740],[0.146864,-1.558572],[0.146840,-1.632554],[0.146816,-1.594964],[0.146792,-1.620872],[0.146769,-1.624235],[0.146745,-1.603463],[0.146721,-1.627426],[0.146698,-1.634887],[0.146674,-1.602690],[0.146651,-1.608952],[0.146627,-1.650876],[0.146604,-1.637856],[0.146580,-1.567687],[0.146557,-1.604630],[0.146534,-1.591896],[0.146510,-1.591642],[0.146487,-1.628631],[0.146464,-1.624568],[0.146440,-1.610013],[0.146417,-1.635773],[0.146394,-1.657405],[0.146371,-1.631246],[0.146348,-1.589879],[0.146325,-1.661418],[0.146302,-1.595475],[0.146279,-1.660896],[0.146256,-1.633969],[0.146233,-1.618306],[0.146210,-1.607479],[0.146187,-1.617799],[0.146164,-1.610415],[0.146142,-1.659337],[0.146119,-1.679988],[0.146096,-1.602866],[0.146073,-1.685194],[0.146051,-1.648878],[0.146028,-1.648623],[0.146005,-1.598590],[0.145983,-1.657534],[0.145960,-1.643366],[0.145938,-1.630414],[0.145915,-1.614789],[0.145893,-1.683111],[0.145870,-1.708285],[0.145848,-1.646589],[0.145825,-1.625165],[0.145803,-1.617241],[0.145781,-1.681820],[0.145758,-1.613056],[0.145736,-1.699936],[0.145714,-1.659423],[0.145692,-1.692942],[0.145670,-1.680538],[0.145648,-1.663776],[0.145625,-1.648702],[0.145603,-1.653226],[0.145581,-1.603992],[0.145559,-1.685206],[0.145537,-1.667810],[0.145515,-1.678757],[0.145493,-1.651978],[0.145472,-1.656661],[0.145450,-1.666806],[0.145428,-1.689874],[0.145406,-1.696084],[0.145384,-1.683180],[0.145362,-1.660520],[0.145341,-1.702084],[0.145319,-1.695069],[0.145297,-1.627354],[0.145276,-1.675993],[0.145254,-1.644498],[0.145233,-1.681424],[0.145211,-1.722949],[0.145189,-1.658544],[0.145168,-1.648283],[0.145146,-1.722183],[0.145125,-1.686356],[0.145104,-1.674008],[0.145082,-1.721421],[0.145061,-1.667825],[0.145040,-1.637464],[0.145018,-1.691561],[0.144997,-1.651257],[0.144976,-1.704883],[0.144955,-1.704633],[0.144933,-1.690571],[0.144912,-1.745824],[0.144891,-1.719153],[0.144870,-1.703639],[0.144849,-1.696324],[0.144828,-1.696077],[0.144807,-1.670583],[0.144786,-1.682414],[0.144765,-1.744049],[0.144744,-1.669858],[0.144723,-1.701910],[0.144702,-1.669375],[0.144681,-1.669135],[0.144660,-1.716416],[0.144640,-1.680714],[0.144619,-1.724188],[0.144598,-1.742039],[0.144577,-1.786631],[0.144557,-1.751513],[0.144536,-1.707124],[0.144515,-1.685694],[0.144495,-1.731468],[0.144474,-1.785355],[0.144453,-1.698741],[0.144433,-1.705908],[0.144412,-1.713474],[0.144392,-1.721484],[0.144371,-1.677599],[0.144351,-1.729747],[0.144331,-1.670981],[0.144310,-1.748528],[0.144290,-1.658960],[0.144270,-1.696578],[0.144249,-1.670039],[0.144229,-1.747543],[0.144209,-1.728041],[0.144188,-1.663449],[0.144168,-1.746807],[0.144148,-1.695149],[0.144128,-1.757000],[0.144108,-1.726832],[0.144088,-1.735890],[0.144068,-1.680471],[0.144047,-1.745344],[0.144027,-1.693731],[0.144007,-1.650278],[0.143987,-1.844422],[0.143967,-1.779095],[0.143948,-1.734202],[0.143928,-1.733962],[0.143908,-1.715711],[0.143888,-1.671980],[0.143868,-1.733245],[0.143848,-1.765105],[0.143828,-1.723485],[0.143809,-1.723248],[0.143789,-1.732291],[0.143769,-1.722775],[0.143750,-1.741734],[0.143730,-1.741496],[0.143710,-1.705142],[0.143691,-1.821432],[0.143671,-1.721598],[0.143651,-1.696677],[0.143632,-1.788637],[0.143612,-1.750715],[0.143593,-1.703749],[0.143573,-1.750240],[0.143554,-1.860997],[0.143534,-1.719963],[0.143515,-1.761017],[0.143496,-1.710798],[0.143476,-1.738424],[0.143457,-1.760304],[0.143438,-1.772548],[0.143418,-1.718572],[0.143399,-1.727596],[0.143380,-1.817494],[0.143361,-1.817250],[0.143341,-1.817007],[0.143322,-1.771122],[0.143303,-1.717191],[0.143284,-1.736094],[0.143265,-1.784068],[0.143246,-1.770177],[0.143227,-1.815553],[0.143208,-1.798444],[0.143189,-1.734940],[0.143170,-1.745320],[0.143151,-1.769002],[0.143132,-1.768768],[0.143113,-1.768534],[0.143094,-1.714684],[0.143075,-1.768068],[0.143056,-1.813391],[0.143037,-1.796305],[0.143019,-1.781000],[0.143000,-1.853814],[0.142981,-1.743020],[0.142962,-1.831290],[0.142944,-1.795127],[0.142925,-1.673792],[0.142906,-1.830572],[0.142888,-1.741880],[0.142869,-1.811017],[0.142850,-1.877921],[0.142832,-1.730614],[0.142813,-1.851394],[0.142795,-1.829142],[0.142776,-1.876945],[0.142758,-1.740295],[0.142739,-1.777520],[0.142721,-1.809137],[0.142702,-1.719199],[0.142684,-1.709769],[0.142665,-1.750591],[0.142647,-1.791402],[0.142629,-1.849003],[0.142610,-1.906588],[0.142592,-1.749690],[0.142574,-1.848290],[0.142555,-1.749242],[0.142537,-1.761420],[0.142519,-1.806581],[0.142501,-1.789566],[0.142483,-1.716553],[0.142464,-1.805889],[0.142446,-1.805659],[0.142428,-1.760072],[0.142410,-1.824216],[0.142392,-1.747236],[0.142374,-1.823753],[0.142356,-1.804513],[0.142338,-1.823291],[0.142320,-1.844999],[0.142302,-1.844766],[0.142284,-1.844533],[0.142266,-1.803374],[0.142248,-1.942667],[0.142230,-1.821912],[0.142212,-1.785943],[0.142194,-1.901028],[0.142177,-1.722676],[0.142159,-1.868830],[0.142141,-1.703264],[0.142123,-1.722029],[0.142105,-1.820314],[0.142088,-1.769408],[0.142070,-1.743285],[0.142052,-1.819633],[0.142035,-1.800441],[0.142017,-1.866966],[0.141999,-1.898420],[0.141982,-1.840616],[0.141964,-1.818504],[0.141947,-1.767650],[0.141929,-1.839932],[0.141911,-1.938071],[0.141894,-1.897011],[0.141876,-1.753255],[0.141859,-1.994873],[0.141842,-1.896310],[0.141824,-1.864430],[0.141807,-1.838346],[0.141789,-1.863972],[0.141772,-1.816041],[0.141755,-1.837670],[0.141737,-1.863287],[0.141720,-1.764827],[0.141703,-1.836997],[0.141685,-1.934981],[0.141668,-1.862378],[0.141651,-1.795575],[0.141634,-1.737929],[0.141616,-1.835879],[0.141599,-1.835656],[0.141582,-1.763109],[0.141565,-1.749403],[0.141548,-1.860796],[0.141531,-1.860571],[0.141513,-1.812731],[0.141496,-1.793618],[0.141479,-1.989533],[0.141462,-1.793186],[0.141445,-1.833661],[0.141428,-1.890785],[0.141411,-1.792539],[0.141394,-1.890331],[0.141377,-1.747087],[0.141360,-1.791894],[0.141343,-1.810554],[0.141327,-1.791466],[0.141310,-1.774608],[0.141293,-1.857447],[0.141276,-1.857225],[0.141259,-1.790612],[0.141242,-1.831032],[0.141226,-1.856563],[0.141209,-1.830597],[0.141192,-1.758255],[0.141175,-1.887404],[0.141159,-1.772711],[0.141142,-1.829730],[0.141125,-1.772292],[0.141109,-1.855025],[0.141092,-1.886290],[0.141075,-1.788282],[0.141059,-1.771457],[0.141042,-2.081150],[0.141026,-1.983154],[0.141009,-1.885181],[0.140993,-1.925521],[0.140976,-1.827578],[0.140960,-1.786813],[0.140943,-1.770003],[0.140927,-1.826937],[0.140910,-1.852415],[0.140894,-1.924171],[0.140877,-1.883419],[0.140861,-1.826086],[0.140845,-1.851553],[0.140828,-1.882762],[0.140812,-1.851123],[0.140796,-1.825238],[0.140779,-1.767946],[0.140763,-1.803117],[0.140747,-1.922163],[0.140730,-1.921941],[0.140714,-1.767129],[0.140698,-1.881021],[0.140682,-1.802077],[0.140666,-1.823553],[0.140649,-1.920834],[0.140633,-1.920614],[0.140617,-1.879940],[0.140601,-1.879725],[0.140585,-1.919953],[0.140569,-1.879294],[0.140553,-1.822090],[0.140537,-1.821882],[0.140521,-1.919076],[0.140505,-1.975827],[0.140489,-1.878222],[0.140473,-1.821052],[0.140457,-1.846453],[0.140441,-1.798989],[0.140425,-1.798785],[0.140409,-1.845825],[0.140393,-1.845616],[0.140377,-1.917115],[0.140361,-1.876519],[0.140345,-1.876307],[0.140329,-1.819196],[0.140314,-1.973142],[0.140298,-1.818786],[0.140282,-1.844158],[0.140266,-1.972476],[0.140251,-1.915387],[0.140235,-1.972033],[0.140219,-1.796150],[0.140203,-1.874409],[0.140188,-1.971370],[0.140172,-1.842711],[0.140156,-1.914101],[0.140141,-1.913887],[0.140125,-1.970489],[0.140109,-2.067386],[0.140094,-1.816142],[0.140078,-1.841479],[0.140063,-1.969613],[0.140047,-1.969394],[0.140032,-2.066238],[0.140016,-1.871906],[0.140001,-1.793352],[0.139985,-1.968521],[0.139970,-1.968304],[0.139954,-1.911340],[0.139939,-1.870871],[0.139923,-1.773678],[0.139908,-1.773482],[0.139893,-2.064186],[0.139877,-1.910288],[0.139862,-1.966787],[0.139846,-2.063506],[0.139831,-1.838230],[0.139816,-1.966140],[0.139800,-1.837827],[0.139785,-1.812141],[0.139770,-1.837426],[0.139755,-1.965281],[0.139739,-1.965067],[0.139724,-2.061702],[0.139709,-1.964639],[0.139694,-1.907784],[0.139679,-1.907577],[0.139663,-1.789033],[0.139648,-1.835827],[0.139633,-1.866786],[0.139618,-2.060136],[0.139603,-1.906543],[0.139588,-1.906337],[0.139573,-1.865979],[0.139558,-1.962512],[0.139543,-1.962300],[0.139528,-2.058802],[0.139513,-1.961878],[0.139498,-1.864974],[0.139483,-2.058138],[0.139468,-1.833453],[0.139453,-1.807831],[0.139438,-1.864174],[0.139423,-1.960615],[0.139408,-1.832667],[0.139393,-2.056816],[0.139378,-1.863377],[0.139363,-1.959778],[0.139348,-1.831885],[0.139334,-1.959360],[0.139319,-1.862583],[0.139304,-1.862385],[0.139289,-2.055283],[0.139274,-1.902057],[0.139260,-1.901855],[0.139245,-1.901654],[0.139230,-1.901452],[0.139215,-1.861201],[0.139201,-1.901050],[0.139186,-1.860808],[0.139171,-2.053544],[0.139157,-1.860416],[0.139142,-1.956666],[0.139127,-1.956460],[0.139113,-1.859829],[0.139098,-2.052465],[0.139084,-1.899450],[0.139069,-2.052034],[0.139054,-1.955434],[0.139040,-1.827828],[0.139025,-1.827637]



Verified 51200....
n=51200  delta=0.25  alpha=0.005 N=100
[0.161596,-2.384438],[0.161224,-2.378951],[0.161172,-2.378176],[0.161119,-2.377403],[0.160963,-2.309830],[0.160808,-2.372806],[0.160756,-2.483474],[0.160705,-2.482682],[0.160552,-2.480316],[0.160501,-2.479532],[0.160400,-2.477969],[0.160249,-2.364564],[0.160199,-2.298871],[0.160149,-2.298155],[0.160100,-2.297441],[0.160050,-2.250686],[0.160001,-2.360894],[0.159902,-2.294605],[0.159853,-2.247913],[0.159804,-2.357992],[0.159755,-2.246537],[0.159706,-2.291796],[0.159658,-2.466501],[0.159609,-2.290403],[0.159561,-2.289709],[0.159513,-2.289016],[0.159464,-2.352983],[0.159416,-2.462774],[0.159369,-2.130636],[0.159321,-2.350863],[0.159273,-2.239760],[0.159226,-2.349459],[0.159178,-2.284218],[0.159131,-2.202251],[0.159084,-2.201598],[0.159037,-2.171950],[0.158990,-2.200296],[0.158943,-2.280840],[0.158896,-2.280170],[0.158850,-2.343909],[0.158803,-2.197713],[0.158757,-2.143654],[0.158710,-2.143029],[0.158664,-2.142406],[0.158618,-2.141784],[0.158572,-2.101312],[0.158526,-2.084002],[0.158481,-2.193252],[0.158435,-2.099494],[0.158390,-2.098891],[0.158344,-2.052737],[0.158299,-2.052150],[0.158254,-2.080417],[0.158209,-2.050980],[0.158164,-2.037737],[0.158119,-2.063574],[0.158074,-2.013962],[0.158029,-2.036008],[0.157985,-2.023726],[0.157940,-2.092940],[0.157896,-2.075716],[0.157852,-2.265184],[0.157808,-2.010569],[0.157764,-2.020893],[0.157720,-1.972165],[0.157676,-2.044075],[0.157632,-2.008333],[0.157589,-1.979046],[0.157545,-1.987504],[0.157502,-1.996505],[0.157458,-1.938813],[0.157415,-2.005567],[0.157372,-2.040135],[0.157329,-1.937221],[0.157286,-1.975246],[0.157243,-1.950469],[0.157201,-1.965673],[0.157158,-2.002290],[0.157115,-2.036807],[0.157073,-1.964077],[0.157031,-1.955493],[0.156988,-1.954967],[0.156946,-1.939483],[0.156904,-1.961966],[0.156862,-1.912240],[0.156820,-1.889289],[0.156778,-1.888786],[0.156737,-1.916860],[0.156695,-1.893095],[0.156654,-1.887282],[0.156612,-1.881648],[0.156571,-1.866689],[0.156530,-1.848787],[0.156489,-1.852475],[0.156448,-1.879669],[0.156407,-1.869399],[0.156366,-1.834969],[0.156325,-1.827045],[0.156284,-1.834013],[0.156244,-1.867451],[0.156203,-1.853376],[0.156163,-1.804751],[0.156122,-1.817580],[0.156082,-1.791572],[0.156042,-1.831170],[0.156002,-1.799741],[0.155962,-1.802430],[0.155922,-1.841610],[0.155882,-1.792246],[0.155843,-1.810896],[0.155803,-1.820943],[0.155763,-1.771207],[0.155724,-1.799679],[0.155685,-1.799223],[0.155645,-1.801978],[0.155606,-1.756759],[0.155567,-1.766358],[0.155528,-1.782301],[0.155489,-1.784760],[0.155450,-1.781408],[0.155411,-1.762020],[0.155372,-1.772119],[0.155334,-1.722957],[0.155295,-1.758181],[0.155257,-1.726135],[0.155218,-1.708336],[0.155180,-1.713490],[0.155142,-1.733245],[0.155104,-1.693122],[0.155065,-1.703048],[0.155027,-1.687370],[0.154990,-1.742700],[0.154952,-1.694833],[0.154914,-1.697863],[0.154876,-1.687345],[0.154839,-1.683710],[0.154801,-1.691494],[0.154764,-1.681307],[0.154726,-1.680900],[0.154689,-1.659839],[0.154652,-1.678521],[0.154614,-1.673502],[0.154577,-1.646696],[0.154540,-1.655511],[0.154503,-1.637219],[0.154467,-1.649393],[0.154430,-1.647697],[0.154393,-1.622214],[0.154356,-1.630911],[0.154320,-1.623665],[0.154283,-1.583147],[0.154247,-1.604979],[0.154211,-1.632916],[0.154174,-1.603232],[0.154138,-1.609932],[0.154102,-1.609555],[0.154066,-1.599170],[0.154030,-1.580547],[0.153994,-1.599396],[0.153958,-1.592349],[0.153923,-1.584692],[0.153887,-1.584324],[0.153851,-1.570348],[0.153816,-1.558238],[0.153780,-1.588654],[0.153745,-1.554534],[0.153709,-1.573860],[0.153674,-1.556053],[0.153639,-1.548379],[0.153604,-1.533060],[0.153569,-1.525743],[0.153534,-1.529155],[0.153499,-1.523815],[0.153464,-1.524084],[0.153429,-1.542736],[0.153394,-1.523393],[0.153360,-1.521822],[0.153325,-1.516077],[0.153290,-1.526733],[0.153256,-1.508480],[0.153222,-1.537207],[0.153187,-1.502272],[0.153153,-1.494515],[0.153119,-1.497317],[0.153085,-1.504004],[0.153051,-1.485459],[0.153017,-1.474245],[0.152983,-1.482367],[0.152949,-1.483981],[0.152915,-1.468768],[0.152881,-1.474777],[0.152847,-1.469008],[0.152814,-1.474127],[0.152780,-1.453923],[0.152747,-1.456054],[0.152713,-1.454098],[0.152680,-1.441653],[0.152647,-1.439470],[0.152613,-1.436579],[0.152580,-1.435175],[0.152547,-1.426064],[0.152514,-1.440462],[0.152481,-1.425788],[0.152448,-1.404397],[0.152415,-1.415872],[0.152382,-1.410498],[0.152349,-1.406197],[0.152317,-1.404687],[0.152284,-1.395614],[0.152252,-1.407431],[0.152219,-1.405297],[0.152187,-1.398457],[0.152154,-1.383736],[0.152122,-1.388554],[0.152090,-1.390741],[0.152057,-1.387419],[0.152025,-1.377110],[0.151993,-1.371309],[0.151961,-1.376274],[0.151929,-1.364943],[0.151897,-1.362541],[0.151865,-1.355860],[0.151833,-1.351821],[0.151802,-1.348729],[0.151770,-1.346533],[0.151738,-1.342701],[0.151707,-1.349607],[0.151675,-1.332741],[0.151644,-1.340222],[0.151612,-1.335719],[0.151581,-1.329604],[0.151549,-1.332415],[0.151518,-1.322154],[0.151487,-1.324827],[0.151456,-1.322524],[0.151425,-1.314046],[0.151394,-1.304680],[0.151363,-1.307885],[0.151332,-1.307785],[0.151301,-1.303066],[0.151270,-1.290480],[0.151239,-1.294932],[0.151209,-1.289209],[0.151178,-1.280406],[0.151147,-1.275027],[0.151117,-1.283303],[0.151086,-1.267341],[0.151056,-1.275073],[0.151025,-1.269051],[0.150995,-1.267878],[0.150965,-1.258987],[0.150934,-1.258859],[0.150904,-1.250201],[0.150874,-1.249020],[0.150844,-1.249352],[0.150814,-1.254921],[0.150784,-1.245972],[0.150754,-1.245839],[0.150724,-1.241422],[0.150694,-1.234546],[0.150665,-1.232715],[0.150635,-1.226896],[0.150605,-1.226351],[0.150576,-1.219676],[0.150546,-1.218663],[0.150517,-1.213309],[0.150487,-1.215323],[0.150458,-1.202665],[0.150428,-1.209010],[0.150399,-1.206967],[0.150370,-1.195993],[0.150340,-1.192455],[0.150311,-1.195613],[0.150282,-1.188359],[0.150253,-1.194150],[0.150224,-1.184900],[0.150195,-1.179903],[0.150166,-1.175496],[0.150137,-1.176600],[0.150108,-1.179146],[0.150080,-1.167146],[0.150051,-1.164703],[0.150022,-1.161954],[0.149993,-1.164189],[0.149965,-1.158695],[0.149936,-1.157482],[0.149908,-1.151250],[0.149879,-1.154687],[0.149851,-1.146506],[0.149823,-1.138204],[0.149794,-1.134646],[0.149766,-1.135118],[0.149738,-1.133027],[0.149710,-1.133777],[0.149681,-1.131699],[0.149653,-1.126191],[0.149625,-1.114358],[0.149597,-1.116626],[0.149569,-1.116214],[0.149541,-1.121288],[0.149514,-1.112179],[0.149486,-1.111131],[0.149458,-1.103839],[0.149430,-1.100514],[0.149403,-1.097706],[0.149375,-1.091295],[0.149347,-1.090141],[0.149320,-1.089810],[0.149292,-1.088322],[0.149265,-1.084952],[0.149237,-1.080507],[0.149210,-1.076299],[0.149183,-1.082403],[0.149155,-1.072969],[0.149128,-1.073122],[0.149101,-1.068524],[0.149074,-1.065343],[0.149047,-1.067308],[0.149020,-1.062392],[0.148993,-1.054866],[0.148966,-1.055263],[0.148939,-1.051338],[0.148912,-1.049969],[0.148885,-1.045741],[0.148858,-1.044220],[0.148831,-1.042295],[0.148805,-1.042749],[0.148778,-1.036553],[0.148751,-1.036398],[0.148725,-1.032528],[0.148698,-1.027346],[0.148672,-1.025861],[0.148645,-1.024102],[0.148619,-1.016416],[0.148592,-1.014833],[0.148566,-1.014814],[0.148540,-1.010424],[0.148513,-1.006992],[0.148487,-1.008251],[0.148461,-1.007661],[0.148435,-1.001415],[0.148409,-0.997151],[0.148383,-0.997987],[0.148357,-0.995535],[0.148331,-0.993893],[0.148305,-0.991522],[0.148279,-0.984372],[0.148253,-0.983340],[0.148227,-0.979906],[0.148201,-0.978792],[0.148175,-0.979565],[0.148150,-0.977197],[0.148124,-0.974653],[0.148098,-0.969807],[0.148073,-0.968573],[0.148047,-0.964237],[0.148022,-0.963992],[0.147996,-0.963088],[0.147971,-0.957765],[0.147945,-0.952473],[0.147920,-0.952798],[0.147895,-0.952780],[0.147869,-0.949424],[0.147844,-0.945929],[0.147819,-0.944489],[0.147794,-0.941317],[0.147768,-0.941730],[0.147743,-0.937206],[0.147718,-0.936605],[0.147693,-0.935062],[0.147668,-0.930090],[0.147643,-0.927260],[0.147618,-0.926091],[0.147594,-0.926855],[0.147569,-0.923068],[0.147544,-0.921554],[0.147519,-0.917569],[0.147494,-0.915473],[0.147470,-0.911484],[0.147445,-0.911693],[0.147420,-0.912381],[0.147396,-0.908584],[0.147371,-0.904157],[0.147347,-0.904406],[0.147322,-0.900182],[0.147298,-0.899851],[0.147273,-0.897085],[0.147249,-0.895457],[0.147225,-0.893396],[0.147200,-0.889727],[0.147176,-0.891656],[0.147152,-0.888757],[0.147128,-0.886527],[0.147103,-0.882775],[0.147079,-0.881038],[0.147055,-0.879956],[0.147031,-0.877842],[0.147007,-0.875843],[0.146983,-0.874892],[0.146959,-0.872156],[0.146935,-0.870675],[0.146911,-0.869633],[0.146887,-0.867614],[0.146864,-0.865786],[0.146840,-0.864680],[0.146816,-0.863859],[0.146792,-0.861501],[0.146769,-0.858142],[0.146745,-0.856946],[0.146721,-0.855065],[0.146698,-0.857242],[0.146674,-0.852378],[0.146651,-0.847738],[0.146627,-0.848869],[0.146604,-0.849719],[0.146580,-0.847637],[0.146557,-0.846400],[0.146534,-0.843787],[0.146510,-0.841226],[0.146487,-0.839973],[0.146464,-0.838396],[0.146440,-0.837808],[0.146417,-0.835595],[0.146394,-0.832482],[0.146371,-0.834072],[0.146348,-0.832447],[0.146325,-0.829673],[0.146302,-0.830398],[0.146279,-0.827919],[0.146256,-0.826264],[0.146233,-0.826834],[0.146210,-0.823966],[0.146187,-0.824559],[0.146164,-0.821841],[0.146142,-0.820486],[0.146119,-0.818940],[0.146096,-0.817516],[0.146073,-0.817067],[0.146051,-0.815718],[0.146028,-0.814208],[0.146005,-0.813009],[0.145983,-0.812310],[0.145960,-0.812385],[0.145938,-0.809771],[0.145915,-0.808356],[0.145893,-0.808478],[0.145870,-0.806713],[0.145848,-0.805095],[0.145825,-0.806415],[0.145803,-0.805162],[0.145781,-0.803755],[0.145758,-0.803992],[0.145736,-0.802601],[0.145714,-0.799192],[0.145692,-0.801246],[0.145670,-0.799113],[0.145648,-0.798403],[0.145625,-0.797756],[0.145603,-0.797976],[0.145581,-0.797263],[0.145559,-0.796376],[0.145537,-0.796628],[0.145515,-0.797119],[0.145493,-0.795982],[0.145472,-0.793951],[0.145450,-0.793785],[0.145428,-0.792908],[0.145406,-0.792300],[0.145384,-0.792333],[0.145362,-0.793335],[0.145341,-0.789600],[0.145319,-0.788531],[0.145297,-0.790061],[0.145276,-0.790316],[0.145254,-0.789754],[0.145233,-0.787605],[0.145211,-0.789572],[0.145189,-0.788804],[0.145168,-0.789729],[0.145146,-0.789150],[0.145125,-0.788150],[0.145104,-0.787420],[0.145082,-0.788054],[0.145061,-0.787563],[0.145040,-0.787395],[0.145018,-0.788759],[0.144997,-0.787655],[0.144976,-0.788482],[0.144955,-0.787011],[0.144933,-0.787588],[0.144912,-0.787356],[0.144891,-0.787611],[0.144870,-0.788998],[0.144849,-0.787948],[0.144828,-0.788519],[0.144807,-0.788542],[0.144786,-0.788219],[0.144765,-0.789109],[0.144744,-0.790013],[0.144723,-0.789647],[0.144702,-0.791828],[0.144681,-0.789863],[0.144660,-0.791183],[0.144640,-0.788703],[0.144619,-0.790936],[0.144598,-0.791946],[0.144577,-0.791306],[0.144557,-0.792789],[0.144536,-0.792900],[0.144515,-0.794238],[0.144495,-0.790324],[0.144474,-0.795379],[0.144453,-0.795287],[0.144433,-0.795667],[0.144412,-0.796175],[0.144392,-0.797214],[0.144371,-0.798816],[0.144351,-0.797002],[0.144331,-0.797574],[0.144310,-0.797122],[0.144290,-0.800425],[0.144270,-0.799340],[0.144249,-0.800163],[0.144229,-0.802228],[0.144209,-0.804198],[0.144188,-0.803936],[0.144168,-0.804322],[0.144148,-0.804935],[0.144128,-0.809065],[0.144108,-0.808090],[0.144088,-0.807381],[0.144068,-0.806499],[0.144047,-0.810001],[0.144027,-0.813283],[0.144007,-0.812891],[0.143987,-0.814225],[0.143967,-0.813663],[0.143948,-0.816177],[0.143928,-0.817399],[0.143908,-0.816547],[0.143888,-0.819011],[0.143868,-0.819349],[0.143848,-0.821408],[0.143828,-0.823397],[0.143809,-0.822075],[0.143789,-0.825294],[0.143769,-0.826057],[0.143750,-0.824189],[0.143730,-0.828374],[0.143710,-0.828350],[0.143691,-0.831374],[0.143671,-0.831169],[0.143651,-0.833088],[0.143632,-0.832780],[0.143612,-0.836224],[0.143593,-0.835185],[0.143573,-0.838830],[0.143554,-0.838244],[0.143534,-0.839933],[0.143515,-0.841526],[0.143496,-0.844958],[0.143476,-0.842945],[0.143457,-0.845521],[0.143438,-0.847135],[0.143418,-0.848354],[0.143399,-0.850490],[0.143380,-0.853973],[0.143361,-0.854857],[0.143341,-0.855703],[0.143322,-0.856567],[0.143303,-0.858855],[0.143284,-0.859787],[0.143265,-0.862894],[0.143246,-0.862525],[0.143227,-0.864746],[0.143208,-0.864631],[0.143189,-0.866178],[0.143170,-0.869238],[0.143151,-0.871887],[0.143132,-0.869858],[0.143113,-0.873471],[0.143094,-0.875104],[0.143075,-0.877336],[0.143056,-0.878137],[0.143037,-0.879635],[0.143019,-0.881935],[0.143000,-0.884954],[0.142981,-0.883781],[0.142962,-0.888191],[0.142944,-0.889757],[0.142925,-0.890560],[0.142906,-0.893454],[0.142888,-0.893164],[0.142869,-0.892960],[0.142850,-0.895499],[0.142832,-0.897430],[0.142813,-0.899753],[0.142795,-0.901117],[0.142776,-0.901631],[0.142758,-0.906199],[0.142739,-0.905827],[0.142721,-0.907292],[0.142702,-0.910541],[0.142684,-0.912445],[0.142665,-0.915994],[0.142647,-0.914768],[0.142629,-0.916101],[0.142610,-0.917883],[0.142592,-0.921516],[0.142574,-0.922418],[0.142555,-0.925995],[0.142537,-0.930238],[0.142519,-0.927670],[0.142501,-0.930153],[0.142483,-0.929958],[0.142464,-0.934575],[0.142446,-0.934633],[0.142428,-0.936315],[0.142410,-0.939828],[0.142392,-0.941746],[0.142374,-0.942541],[0.142356,-0.945564],[0.142338,-0.943538],[0.142320,-0.947580],[0.142302,-0.952463],[0.142284,-0.950316],[0.142266,-0.952312],[0.142248,-0.954659],[0.142230,-0.953969],[0.142212,-0.960336],[0.142194,-0.962469],[0.142177,-0.964835],[0.142159,-0.964788],[0.142141,-0.967926],[0.142123,-0.971501],[0.142105,-0.970095],[0.142088,-0.968067],[0.142070,-0.974534],[0.142052,-0.977135],[0.142035,-0.980119],[0.142017,-0.979010],[0.141999,-0.980290],[0.141982,-0.985113],[0.141964,-0.985880],[0.141947,-0.986942],[0.141929,-0.990017],[0.141911,-0.988772],[0.141894,-0.990903],[0.141876,-0.990632],[0.141859,-0.998681],[0.141842,-1.003382],[0.141824,-0.995991],[0.141807,-0.998376],[0.141789,-1.006992],[0.141772,-1.005064],[0.141755,-1.006779],[0.141737,-1.010300],[0.141720,-1.007986],[0.141703,-1.013864],[0.141685,-1.009655],[0.141668,-1.017933],[0.141651,-1.018578],[0.141634,-1.020525],[0.141616,-1.023489],[0.141599,-1.019794],[0.141582,-1.023164],[0.141565,-1.027523],[0.141548,-1.028304],[0.141531,-1.029489],[0.141513,-1.028848],[0.141496,-1.035725],[0.141479,-1.036689],[0.141462,-1.041092],[0.141445,-1.041706],[0.141428,-1.044757],[0.141411,-1.039592],[0.141394,-1.047436],[0.141377,-1.050348],[0.141360,-1.051015],[0.141343,-1.051123],[0.141327,-1.054748],[0.141310,-1.059217],[0.141293,-1.053537],[0.141276,-1.057875],[0.141259,-1.059336],[0.141242,-1.061369],[0.141226,-1.063847],[0.141209,-1.065955],[0.141192,-1.068364],[0.141175,-1.071472],[0.141159,-1.075663],[0.141142,-1.076155],[0.141125,-1.080735],[0.141109,-1.075507],[0.141092,-1.076510],[0.141075,-1.077579],[0.141059,-1.080634],[0.141042,-1.085570],[0.141026,-1.084475],[0.141009,-1.083867],[0.140993,-1.086466],[0.140976,-1.087691],[0.140960,-1.090748],[0.140943,-1.095634],[0.140927,-1.090999],[0.140910,-1.094856],[0.140894,-1.098426],[0.140877,-1.101751],[0.140861,-1.099852],[0.140845,-1.102527],[0.140828,-1.106532],[0.140812,-1.106261],[0.140796,-1.112005],[0.140779,-1.114416],[0.140763,-1.111009],[0.140747,-1.119690],[0.140730,-1.114406],[0.140714,-1.116716],[0.140698,-1.121116],[0.140682,-1.123711],[0.140666,-1.122454],[0.140649,-1.126560],[0.140633,-1.120680],[0.140617,-1.126467],[0.140601,-1.129264],[0.140585,-1.127372],[0.140569,-1.134607],[0.140553,-1.137858],[0.140537,-1.129001],[0.140521,-1.140233],[0.140505,-1.142601],[0.140489,-1.145014],[0.140473,-1.142435],[0.140457,-1.149883],[0.140441,-1.148087],[0.140425,-1.145831],[0.140409,-1.153997],[0.140393,-1.149559],[0.140377,-1.155167],[0.140361,-1.154422],[0.140345,-1.155215],[0.140329,-1.159902],[0.140314,-1.150197],[0.140298,-1.157736],[0.140282,-1.166499],[0.140266,-1.160342],[0.140251,-1.168835],[0.140235,-1.174049],[0.140219,-1.171918],[0.140203,-1.165621],[0.140188,-1.169226],[0.140172,-1.177485],[0.140156,-1.183706],[0.140141,-1.174450],[0.140125,-1.168360],[0.140109,-1.178674],[0.140094,-1.175135],[0.140078,-1.181653],[0.140063,-1.185226],[0.140047,-1.187049],[0.140032,-1.186394],[0.140016,-1.193644],[0.140001,-1.187181],[0.139985,-1.194070],[0.139970,-1.200311],[0.139954,-1.187844],[0.139939,-1.200336],[0.139923,-1.201663],[0.139908,-1.204046],[0.139893,-1.203318],[0.139877,-1.207411],[0.139862,-1.205301],[0.139846,-1.203667],[0.139831,-1.207782],[0.139816,-1.216714],[0.139800,-1.215598],[0.139785,-1.216284],[0.139770,-1.213229],[0.139755,-1.215854],[0.139739,-1.220385],[0.139724,-1.223335],[0.139709,-1.228674],[0.139694,-1.219480],[0.139679,-1.227153],[0.139663,-1.215224],[0.139648,-1.217740],[0.139633,-1.229273],[0.139618,-1.221028],[0.139603,-1.229552],[0.139588,-1.234428],[0.139573,-1.239883],[0.139558,-1.241728],[0.139543,-1.242595],[0.139528,-1.247990],[0.139513,-1.230775],[0.139498,-1.236684],[0.139483,-1.241260],[0.139468,-1.258078],[0.139453,-1.240993],[0.139438,-1.236153],[0.139423,-1.248310],[0.139408,-1.248599],[0.139393,-1.251023],[0.139378,-1.247700],[0.139363,-1.254682],[0.139348,-1.251919],[0.139334,-1.265457],[0.139319,-1.259004],[0.139304,-1.268090],[0.139289,-1.256693],[0.139274,-1.258146],[0.139260,-1.265504],[0.139245,-1.272272],[0.139230,-1.267907],[0.139215,-1.269004],[0.139201,-1.272375],[0.139186,-1.280331],[0.139171,-1.276223],[0.139157,-1.269212],[0.139142,-1.269078],[0.139127,-1.285269],[0.139113,-1.285694],[0.139098,-1.267935],[0.139084,-1.287971],[0.139069,-1.293371],[0.139054,-1.278852],[0.139040,-1.273978],[0.139025,-1.291487],[0.139011,-1.284752],[0.138996,-1.298765],[0.138982,-1.287314],[0.138967,-1.299741],[0.138953,-1.290520],[0.138938,-1.298534],[0.138924,-1.300277],[0.138910,-1.308583],[0.138895,-1.308782],[0.138881,-1.311356],[0.138866,-1.308847],[0.138852,-1.300551],[0.138838,-1.307905],[0.138823,-1.310814],[0.138809,-1.306304],[0.138795,-1.304195],[0.138780,-1.309386],[0.138766,-1.306564],[0.138752,-1.308103],[0.138737,-1.322138],[0.138723,-1.312282],[0.138709,-1.313194],[0.138695,-1.305560],[0.138681,-1.326915],[0.138666,-1.321833],[0.138652,-1.311958],[0.138638,-1.316788],[0.138624,-1.321802],[0.138610,-1.316881],[0.138596,-1.329631],[0.138581,-1.327133],[0.138567,-1.339659],[0.138553,-1.329622],[0.138539,-1.340245],[0.138525,-1.316077],[0.138511,-1.328029],[0.138497,-1.347804],[0.138483,-1.336303],[0.138469,-1.338709],[0.138455,-1.331493],[0.138441,-1.341462],[0.138427,-1.330819],[0.138413,-1.345628],[0.138399,-1.335075],[0.138385,-1.345357],[0.138371,-1.347494],[0.138357,-1.345538],[0.138343,-1.349067],[0.138330,-1.355102],[0.138316,-1.347872],[0.138302,-1.354830],[0.138288,-1.344863],[0.138274,-1.361015],[0.138260,-1.359362],[0.138247,-1.359730],[0.138233,-1.357591],[0.138219,-1.349252],[0.138205,-1.370891],[0.138191,-1.385803],[0.138178,-1.365241],[0.138164,-1.374940],[0.138150,-1.372001],[0.138137,-1.367496],[0.138123,-1.375098],[0.138109,-1.377833],[0.138095,-1.362857],[0.138082,-1.396165],[0.138068,-1.373422],[0.138055,-1.377288],[0.138041,-1.371471],[0.138027,-1.378182],[0.138014,-1.373445],[0.138000,-1.379676],[0.137987,-1.377191],[0.137973,-1.381193],[0.137960,-1.386564],[0.137946,-1.387053],[0.137932,-1.395319],[0.137919,-1.385534],[0.137905,-1.392406],[0.137892,-1.402439],[0.137878,-1.387003],[0.137865,-1.404291],[0.137852,-1.395169],[0.137838,-1.407636],[0.137825,-1.398283],[0.137811,-1.385700],[0.137798,-1.400083],[0.137785,-1.426749],[0.137771,-1.402623],[0.137758,-1.410529],[0.137744,-1.385027],[0.137731,-1.401508],[0.137718,-1.413162],[0.137704,-1.407005],[0.137691,-1.409096],[0.137678,-1.404542],[0.137665,-1.427207],[0.137651,-1.407200],[0.137638,-1.420257],[0.137625,-1.443111],[0.137612,-1.396121],[0.137598,-1.409650],[0.137585,-1.423007],[0.137572,-1.430587],[0.137559,-1.406996],[0.137546,-1.406120],[0.137533,-1.409733],[0.137519,-1.435433],[0.137506,-1.423867],[0.137493,-1.428014],[0.137480,-1.436867],[0.137467,-1.416873],[0.137454,-1.434748],[0.137441,-1.442145],[0.137428,-1.445934],[0.137415,-1.441871],[0.137402,-1.446659],[0.137389,-1.423493],[0.137375,-1.428543],[0.137362,-1.440360],[0.137349,-1.448131],[0.137336,-1.435367],[0.137324,-1.438044],[0.137311,-1.444702],[0.137298,-1.459253],[0.137285,-1.441478],[0.137272,-1.448332],[0.137259,-1.439273],[0.137246,-1.440101],[0.137233,-1.452082],[0.137220,-1.431398],[0.137207,-1.458293],[0.137194,-1.445483],[0.137182,-1.449443],[0.137169,-1.441236],[0.137156,-1.450215],[0.137143,-1.465580],[0.137130,-1.466620],[0.137117,-1.454061],[0.137105,-1.445550],[0.137092,-1.469802],[0.137079,-1.439319],[0.137066,-1.487658],[0.137054,-1.464624],[0.137041,-1.453249],[0.137028,-1.476595],[0.137015,-1.477745],[0.137003,-1.470064],[0.136990,-1.474910],[0.136977,-1.458078],[0.136965,-1.453524],[0.136952,-1.478359],[0.136939,-1.463404],[0.136927,-1.482056],[0.136914,-1.449766],[0.136902,-1.459533],[0.136889,-1.457136],[0.136876,-1.480174],[0.136864,-1.464956],[0.136851,-1.475974],[0.136839,-1.461163],[0.136826,-1.489261],[0.136814,-1.462059],[0.136801,-1.475433],[0.136789,-1.472741],[0.136776,-1.503762],[0.136764,-1.485760],[0.136751,-1.484236],[0.136739,-1.482727],[0.136726,-1.504812],[0.136714,-1.511265],[0.136701,-1.504538],[0.136689,-1.490645],[0.136676,-1.490509],[0.136664,-1.491835],[0.136652,-1.477744],[0.136639,-1.517362],[0.136627,-1.492907],[0.136615,-1.481381],[0.136602,-1.505064],[0.136590,-1.497030],[0.136578,-1.504792],[0.136565,-1.521966],[0.136553,-1.504520],[0.136541,-1.499593],[0.136528,-1.483203],[0.136516,-1.496221],[0.136504,-1.503979],[0.136491,-1.505478],[0.136479,-1.466905],[0.136467,-1.489684],[0.136455,-1.547097],[0.136443,-1.496957],[0.136430,-1.520463],[0.136418,-1.533883],[0.136406,-1.491983],[0.136394,-1.525700],[0.136382,-1.493224],[0.136369,-1.476022],[0.136357,-1.516012],[0.136345,-1.517683],[0.136333,-1.505383],[0.136321,-1.515608],[0.136309,-1.522843],[0.136297,-1.496915],[0.136285,-1.524479],[0.136272,-1.532246],[0.136260,-1.536239],[0.136248,-1.520289],[0.136236,-1.505987],[0.136224,-1.525737],[0.136212,-1.544348],[0.136200,-1.514266],[0.136188,-1.548615],[0.136176,-1.537401],[0.136164,-1.548342],[0.136152,-1.541453],[0.136140,-1.520961],[0.136128,-1.559989],[0.136116,-1.498100],[0.136104,-1.559715],[0.136092,-1.524261],[0.136081,-1.520294],[0.136069,-1.522064],[0.136057,-1.554221],[0.136045,-1.556536],[0.136033,-1.553949],[0.136021,-1.533541],[0.136009,-1.542046],[0.135997,-1.563621],[0.135986,-1.523063],[0.135974,-1.535115],[0.135962,-1.537123],[0.135950,-1.557946],[0.135938,-1.526474],[0.135926,-1.522401],[0.135915,-1.536589],[0.135903,-1.552463],[0.135891,-1.594697],[0.135879,-1.519946],[0.135868,-1.562129],[0.135856,-1.521611],[0.135844,-1.567187],[0.135832,-1.564362],[0.135821,-1.551525],[0.135809,-1.539776],[0.135797,-1.587128],[0.135786,-1.541756],[0.135774,-1.590050],[0.135762,-1.571785],[0.135751,-1.553170],[0.135739,-1.589641],[0.135727,-1.574238],[0.135716,-1.547923],[0.135704,-1.555128],[0.135693,-1.589097],[0.135681,-1.595581],[0.135669,-1.545035],[0.135658,-1.588689],[0.135646,-1.570441],[0.135635,-1.605610],[0.135623,-1.581974],[0.135612,-1.591416],[0.135600,-1.549003],[0.135589,-1.561553],[0.135577,-1.575410],[0.135565,-1.594223],[0.135554,-1.563840],[0.135543,-1.569240],[0.135531,-1.580900],[0.135520,-1.555546],[0.135508,-1.586936],[0.135497,-1.615434],[0.135485,-1.568577],[0.135474,-1.607418],[0.135462,-1.568312],[0.135451,-1.596305],[0.135440,-1.552096],[0.135428,-1.570767],[0.135417,-1.585867],[0.135405,-1.595768],[0.135394,-1.582414],[0.135383,-1.622282],[0.135371,-1.622146],[0.135360,-1.588463],[0.135349,-1.561470],[0.135337,-1.617574],[0.135326,-1.594832],[0.135315,-1.575335],[0.135303,-1.563682],[0.135292,-1.558139],[0.135281,-1.563421],[0.135270,-1.555252],[0.135258,-1.648877],[0.135247,-1.612458],[0.135236,-1.600888],[0.135225,-1.600755],[0.135213,-1.590081],[0.135202,-1.628844],[0.135191,-1.604061],[0.135180,-1.615690],[0.135168,-1.596487],[0.135157,-1.611388],[0.135146,-1.623739],[0.135135,-1.611122],[0.135124,-1.619181],[0.135113,-1.585561],[0.135102,-1.627633],[0.135090,-1.610590],[0.135079,-1.618647],[0.135068,-1.598904],[0.135057,-1.622668],[0.135046,-1.636280],[0.135035,-1.622402],[0.135024,-1.656826],[0.135013,-1.626563],[0.135002,-1.598117],[0.134991,-1.626296],[0.134980,-1.617452],[0.134968,-1.635342],[0.134957,-1.674033],[0.134946,-1.590359],[0.134935,-1.625632],[0.134924,-1.600900],[0.134913,-1.612508],[0.134902,-1.644539],[0.134891,-1.649696],[0.134880,-1.649562],[0.134870,-1.604048],[0.134859,-1.654799],[0.134848,-1.611722],[0.134837,-1.686030],[0.134826,-1.654396],[0.134815,-1.595906],[0.134804,-1.628618],[0.134793,-1.619496],[0.134782,-1.599211],[0.134771,-1.628223],[0.134760,-1.628091],[0.134750,-1.610549],[0.134739,-1.618843],[0.134728,-1.614435],[0.134717,-1.642278],[0.134706,-1.647429],[0.134695,-1.664515],[0.134684,-1.641882],[0.134674,-1.641750],[0.134663,-1.636536],[0.134652,-1.663981],[0.134641,-1.652132],[0.134630,-1.657730],[0.134620,-1.613140],[0.134609,-1.706315],[0.134598,-1.651604],[0.134587,-1.630725],[0.134577,-1.690055],[0.134566,-1.640437],[0.134555,-1.682511],[0.134545,-1.630205],[0.134534,-1.630075],[0.134523,-1.682109],[0.134512,-1.675076],[0.134502,-1.662123],[0.134491,-1.656013],[0.134480,-1.661860],[0.134470,-1.650027],[0.134459,-1.655619],[0.134448,-1.624323],[0.134438,-1.633801],[0.134427,-1.667456],[0.134417,-1.797047],[0.134406,-1.695593],[0.134395,-1.687778],[0.134385,-1.643499],[0.134374,-1.666798],[0.134364,-1.660416],[0.134353,-1.687246],[0.134342,-1.660155],[0.134332,-1.666273],[0.134321,-1.653923],[0.134311,-1.648077],[0.134300,-1.672434],[0.134290,-1.659504],[0.134279,-1.686319],[0.134269,-1.672041],[0.134258,-1.686056],[0.134248,-1.653017],[0.134237,-1.647174],[0.134227,-1.664969],[0.134216,-1.664839],[0.134206,-1.719125],[0.134195,-1.625974],[0.134185,-1.709600],[0.134174,-1.685004],[0.134164,-1.646276],[0.134154,-1.640672],[0.134143,-1.718323],[0.134133,-1.670348],[0.134122,-1.651473],[0.134112,-1.651345],[0.134102,-1.669960],[0.134091,-1.651090],[0.134081,-1.691492],[0.134070,-1.645128],[0.134060,-1.691231],[0.134050,-1.644874],[0.134039,-1.699096],[0.134029,-1.707615],[0.134019,-1.656155],[0.134008,-1.682919],[0.133998,-1.655900],[0.133988,-1.775534],[0.133978,-1.668415],[0.133967,-1.761146],[0.133957,-1.675030],[0.133947,-1.689800],[0.133936,-1.689670],[0.133926,-1.655011],[0.133916,-1.736055],[0.133906,-1.706042],[0.133895,-1.660860],[0.133885,-1.735657],[0.133875,-1.759933],[0.133865,-1.631889],[0.133855,-1.759665],[0.133844,-1.746774],[0.133834,-1.688380],[0.133824,-1.696365],[0.133814,-1.734732],[0.133804,-1.653497],[0.133793,-1.641730],[0.133783,-1.734336],[0.133773,-1.687611],[0.133763,-1.652995],[0.133753,-1.723236],[0.133743,-1.713194],[0.133733,-1.695207],[0.133723,-1.658715],[0.133712,-1.805488],[0.133702,-1.671846],[0.133692,-1.744789],[0.133682,-1.671594],[0.133672,-1.722195],[0.133662,-1.694312],[0.133652,-1.657840],[0.133642,-1.634414],[0.133632,-1.711773],[0.133622,-1.786422],[0.133612,-1.711516],[0.133602,-1.645063],[0.133592,-1.770285],[0.133582,-1.685196],[0.133572,-1.693167],[0.133562,-1.684943],[0.133552,-1.742955],[0.133542,-1.742824],[0.133532,-1.755421],[0.133522,-1.823497],[0.133512,-1.742434],[0.133502,-1.784818],[0.133492,-1.692156],[0.133482,-1.730430],[0.133472,-1.700518],[0.133462,-1.709599],[0.133452,-1.683562],[0.133442,-1.709345],[0.133432,-1.768173],[0.133423,-1.741268],[0.133413,-1.675437],[0.133403,-1.699635],[0.133393,-1.729275],[0.133383,-1.767518],[0.133373,-1.800906],[0.133363,-1.699132],[0.133353,-1.753076],[0.133344,-1.752947],[0.133334,-1.752818],[0.133324,-1.766736],[0.133314,-1.844966],[0.133304,-1.660031],[0.133294,-1.707451],[0.133285,-1.912644],[0.133275,-1.739341],[0.133265,-1.716951],[0.133255,-1.706950],[0.133246,-1.689032],[0.133236,-1.706699],[0.133226,-1.781130],[0.133216,-1.726985],[0.133207,-1.716196],[0.133197,-1.716071],[0.133187,-1.780609],[0.133177,-1.688167],[0.133168,-1.764664],[0.133158,-1.798000],[0.133148,-1.750378],[0.133138,-1.715320],[0.133129,-1.764149],[0.133119,-1.725725],[0.133109,-1.779571],[0.133100,-1.797214],[0.133090,-1.704833],[0.133080,-1.749487],[0.133071,-1.749360],[0.133061,-1.749233],[0.133051,-1.871020],[0.133042,-1.796433],[0.133032,-1.748853],[0.133023,-1.816678],[0.133013,-1.735923],[0.133003,-1.713579],[0.132994,-1.694424],[0.132984,-1.840400],[0.132975,-1.703354],[0.132965,-1.840134],[0.132955,-1.777512],[0.132946,-1.795137],[0.132936,-1.761599],[0.132927,-1.761472],[0.132917,-1.734673],[0.132908,-1.712346],[0.132898,-1.722861],[0.132889,-1.760967],[0.132879,-1.711978],[0.132870,-1.760714],[0.132860,-1.746590],[0.132851,-1.733803],[0.132841,-1.733679],[0.132832,-1.814070],[0.132822,-1.746091],[0.132813,-1.701279],[0.132803,-1.905733],[0.132794,-1.733061],[0.132784,-1.792954],[0.132775,-1.745469],[0.132765,-1.774971],[0.132756,-1.774844],[0.132746,-1.745097],[0.132737,-1.774592],[0.132728,-1.792190],[0.132718,-1.774341],[0.132709,-1.731953],[0.132699,-1.731831],[0.132690,-1.758335],[0.132681,-1.690434],[0.132671,-1.811880],[0.132662,-1.791302],[0.132652,-1.757838],[0.132643,-1.835680],[0.132634,-1.790923],[0.132624,-1.835421],[0.132615,-1.743370],[0.132606,-1.772837],[0.132596,-1.757095],[0.132587,-1.772588],[0.132578,-1.810603],[0.132568,-1.790041],[0.132559,-1.810349],[0.132550,-1.756478],[0.132541,-1.810095],[0.132531,-1.809968],[0.132522,-1.742146],[0.132513,-1.863444],[0.132503,-1.809588],[0.132494,-1.809462],[0.132485,-1.863054],[0.132476,-1.741537],[0.132466,-1.809083],[0.132457,-1.900769],[0.132448,-1.755128],[0.132439,-1.900504],[0.132430,-1.808579],[0.132420,-1.770358],[0.132411,-1.900108],[0.132402,-1.787792],[0.132393,-1.740447],[0.132384,-1.754274],[0.132374,-1.740205],[0.132365,-1.727469],[0.132356,-1.769498],[0.132347,-1.769376],[0.132338,-1.807324],[0.132329,-1.807199],[0.132319,-1.786677],[0.132310,-1.806950],[0.132301,-1.830946]
===================================================================================================

n=100  delta=0.75  alpha=0.005 N=100
[1.442695,-0.590479],[0.910239,-1.357899],[0.721348,-1.838971],[0.621335,-2.346524],[0.558111,-2.989818],[0.513898,-2.999423],[0.480898,-3.040295],[0.455120,-3.823714],[0.434294,-3.648750]

n=200  delta=0.75  alpha=0.005 N=100
[1.442695,-1.106207],[0.910239,-1.125669],[0.721348,-1.386146],[0.621335,-1.753202],[0.558111,-2.046783],[0.513898,-2.420817],[0.480898,-2.774675],[0.455120,-3.170374],[0.434294,-3.838219],[0.417032,-3.303537],[0.402430,-3.835546],[0.389871,-3.715853]

n=400  delta=0.75  alpha=0.005 N=100
[1.442695,-2.171029],[0.910239,-1.244352],[0.721348,-1.125752],[0.621335,-1.205150],[0.558111,-1.380952],[0.513898,-1.588081],[0.480898,-1.857683],[0.455120,-2.083931],[0.434294,-2.330293],[0.417032,-2.646707],[0.402430,-2.790573],[0.389871,-2.921668],[0.378923,-3.237426],[0.369269,-3.361595],[0.360674,-3.783346]


n=800  delta=0.75  alpha=0.005 N=100
[1.442695,-4.591961],[0.910239,-2.245708],[0.721348,-1.476959],[0.621335,-1.150193],[0.558111,-1.041842],[0.513898,-1.030342],[0.480898,-1.087497],[0.455120,-1.173343],[0.434294,-1.317759],[0.417032,-1.453921],[0.402430,-1.619184],[0.389871,-1.788835],[0.378923,-1.960670],[0.369269,-2.195821],[0.360674,-2.323760],[0.352956,-2.593270],[0.345976,-2.682268],[0.339623,-3.016268],[0.333808,-2.908859],[0.328459,-3.176089],[0.323515,-3.293549],[0.318929,-3.246857],[0.314658,-inf],[0.310667,-inf],[0.306928,-inf],[0.303413,-3.422230]


n=1600  delta=0.75  alpha=0.005 N=100
[1.442695,-10.049109],[0.910239,-5.148898],[0.721348,-3.346128],[0.621335,-2.395670],[0.558111,-1.833456],[0.513898,-1.472660],[0.480898,-1.228697],[0.455120,-1.081162],[0.434294,-0.979372],[0.417032,-0.920566],[0.402430,-0.912510],[0.389871,-0.931147],[0.378923,-0.969035],[0.369269,-1.028688],[0.360674,-1.101313],[0.352956,-1.185925],[0.345976,-1.288723],[0.339623,-1.410645],[0.333808,-1.511701],[0.328459,-1.620463],[0.323515,-1.758168],[0.318929,-1.918066],[0.314658,-2.062094],[0.310667,-2.145972],[0.306928,-2.348629],[0.303413,-2.436877],[0.300102,-2.504410],[0.296974,-2.627419],[0.294014,-2.996307],[0.291207,-2.967697],[0.288539,-3.057503],[0.286000,-3.112872],[0.283578,-3.201500],[0.281266,-3.370357]


n=3200  delta=0.75  alpha=0.005 N=100
[0.910239,-10.907329],[0.721348,-8.643854],[0.621335,-6.236349],[0.558111,-4.962655],[0.513898,-4.084816],[0.480898,-3.394807],[0.455120,-2.882706],[0.434294,-2.439196],[0.417032,-2.122390],[0.402430,-1.849999],[0.389871,-1.616007],[0.378923,-1.430944],[0.369269,-1.276517],[0.360674,-1.152470],[0.352956,-1.048969],[0.345976,-0.969395],[0.339623,-0.909172],[0.333808,-0.877063],[0.328459,-0.844855],[0.323515,-0.833745],[0.318929,-0.832866],[0.314658,-0.845733],[0.310667,-0.866395],[0.306928,-0.902331],[0.303413,-0.936311],[0.300102,-0.984782],[0.296974,-1.034688],[0.294014,-1.101020],[0.291207,-1.167722],[0.288539,-1.235510],[0.286000,-1.307151],[0.283578,-1.389761],[0.281266,-1.478026],[0.279055,-1.551685],[0.276938,-1.649401],[0.274908,-1.738842],[0.272958,-1.815230],[0.271085,-1.906857],[0.269283,-2.033651],[0.267546,-2.097508],[0.265873,-2.233172],[0.264257,-2.290778],[0.262697,-2.348095],[0.261189,-2.503507],[0.259730,-2.721675],[0.258318,-2.771792],[0.256949,-2.692531],[0.255622,-2.782272],[0.254335,-2.871383],[0.253085,-2.930080],[0.251871,-3.192731]


n=6400  delta=0.75  alpha=0.005 N=100
[0.389871,-5.212276],[0.378923,-4.649619],[0.369269,-4.531161],[0.360674,-3.845205],[0.352956,-4.086337],[0.345976,-3.498210],[0.339623,-3.232900],[0.333808,-2.964413],[0.328459,-2.743269],[0.323515,-2.453994],[0.318929,-2.324037],[0.314658,-2.140477],[0.310667,-1.976349],[0.306928,-1.819438],[0.303413,-1.694613],[0.300102,-1.564774],[0.296974,-1.462096],[0.294014,-1.353709],[0.291207,-1.265460],[0.288539,-1.181938],[0.286000,-1.111274],[0.283578,-1.046566],[0.281266,-0.987481],[0.279055,-0.942100],[0.276938,-0.899652],[0.274908,-0.864852],[0.272958,-0.834899],[0.271085,-0.809158],[0.269283,-0.795700],[0.267546,-0.784123],[0.265873,-0.775138],[0.264257,-0.774020],[0.262697,-0.783108],[0.261189,-0.787430],[0.259730,-0.801314],[0.258318,-0.820277],[0.256949,-0.834862],[0.255622,-0.865655],[0.254335,-0.890202],[0.253085,-0.926349],[0.251871,-0.957307],[0.250690,-0.995282],[0.249543,-1.037544],[0.248425,-1.080241],[0.247338,-1.123058],[0.246279,-1.170450],[0.245246,-1.224208],[0.244239,-1.278533],[0.243257,-1.333540],[0.242299,-1.384685],[0.241363,-1.440896],[0.240449,-1.490754],[0.239556,-1.562707],[0.238683,-1.638902],[0.237830,-1.685487],[0.236994,-1.756932],[0.236177,-1.809617],[0.235377,-1.873034],[0.234594,-1.944274],[0.233827,-2.051622],[0.233075,-2.112864],[0.232338,-2.139917],[0.231616,-2.199895],[0.230908,-2.353220],[0.230213,-2.327712],[0.229531,-2.518261],[0.228862,-2.455726],[0.228205,-2.576384],[0.227560,-2.676055],[0.226926,-2.719240],[0.226304,-2.585138],[0.225692,-3.017327]


n=12800  delta=0.75  alpha=0.005 N=100
[0.276938,-3.894403],[0.271085,-3.624196],[0.269283,-3.413446],[0.267546,-3.576887],[0.265873,-3.446708],[0.264257,-3.290779],[0.262697,-3.020342],[0.261189,-2.983647],[0.259730,-2.861669],[0.258318,-2.686197],[0.256949,-2.579004],[0.255622,-2.535577],[0.254335,-2.395320],[0.253085,-2.266736],[0.251871,-2.183402],[0.250690,-2.103054],[0.249543,-2.010319],[0.248425,-1.906788],[0.247338,-1.819296],[0.246279,-1.747214],[0.245246,-1.671773],[0.244239,-1.588115],[0.243257,-1.524526],[0.242299,-1.456311],[0.241363,-1.391717],[0.240449,-1.326834],[0.239556,-1.275617],[0.238683,-1.218752],[0.237830,-1.169407],[0.236994,-1.127748],[0.236177,-1.080012],[0.235377,-1.041637],[0.234594,-1.002107],[0.233827,-0.968690],[0.233075,-0.937042],[0.232338,-0.906305],[0.231616,-0.880203],[0.230908,-0.852340],[0.230213,-0.829600],[0.229531,-0.809245],[0.228862,-0.795897],[0.228205,-0.777665],[0.227560,-0.766019],[0.226926,-0.757106],[0.226304,-0.746622],[0.225692,-0.741181],[0.225091,-0.736469],[0.224500,-0.734475],[0.223919,-0.734756],[0.223347,-0.739406],[0.222785,-0.742493],[0.222232,-0.748435],[0.221687,-0.757879],[0.221151,-0.766425],[0.220624,-0.779352],[0.220105,-0.793312],[0.219593,-0.808875],[0.219089,-0.825008],[0.218593,-0.844216],[0.218104,-0.862256],[0.217622,-0.885683],[0.217147,-0.907687],[0.216679,-0.930188],[0.216217,-0.960777],[0.215762,-0.989449],[0.215313,-1.014671],[0.214871,-1.040869],[0.214434,-1.076453],[0.214003,-1.107110],[0.213578,-1.148399],[0.213158,-1.171560],[0.212744,-1.209968],[0.212335,-1.247840],[0.211932,-1.286090],[0.211533,-1.327633],[0.211140,-1.369402],[0.210751,-1.407084],[0.210367,-1.440877],[0.209988,-1.484481],[0.209614,-1.534017],[0.209243,-1.565793],[0.208878,-1.618934],[0.208516,-1.673736],[0.208159,-1.714474],[0.207806,-1.740456],[0.207457,-1.782074],[0.207112,-1.869269],[0.206770,-1.888872],[0.206433,-1.906214],[0.206099,-1.961875],[0.205769,-2.019394],[0.205443,-2.058397],[0.205120,-2.112975],[0.204800,-2.170195],[0.204484,-2.173338],[0.204172,-2.332317],[0.203862,-2.301559],[0.203556,-2.393774],[0.203253,-2.411624],[0.202953,-2.527358],[0.202656,-2.346241],[0.202362,-2.519999],[0.202071,-2.479532],[0.201783,-2.697677],[0.201497,-2.509233]


n=25600  delta=0.75  alpha=0.005 N=100
[0.219593,-3.240210],[0.217147,-3.053605],[0.215762,-3.183685],[0.215313,-3.027818],[0.214871,-2.934470],[0.214434,-2.928505],[0.214003,-2.813302],[0.213578,-2.855371],[0.213158,-2.654447],[0.212744,-2.671704],[0.212335,-2.588489],[0.211932,-2.539564],[0.211533,-2.432088],[0.211140,-2.353069],[0.210751,-2.332307],[0.210367,-2.333385],[0.209988,-2.189081],[0.209614,-2.196509],[0.209243,-2.109736],[0.208878,-2.078645],[0.208516,-1.978331],[0.208159,-1.935919],[0.207806,-1.908357],[0.207457,-1.820772],[0.207112,-1.800159],[0.206770,-1.745175],[0.206433,-1.690448],[0.206099,-1.661612],[0.205769,-1.601677],[0.205443,-1.566095],[0.205120,-1.518650],[0.204800,-1.480131],[0.204484,-1.430815],[0.204172,-1.390908],[0.203862,-1.356590],[0.203556,-1.323580],[0.203253,-1.288246],[0.202953,-1.251219],[0.202656,-1.218073],[0.202362,-1.186596],[0.202071,-1.156546],[0.201783,-1.122565],[0.201497,-1.093856],[0.201215,-1.068122],[0.200935,-1.038689],[0.200658,-1.015534],[0.200383,-0.989629],[0.200112,-0.968155],[0.199842,-0.945305],[0.199575,-0.922722],[0.199311,-0.902170],[0.199049,-0.884146],[0.198790,-0.864486],[0.198533,-0.847582],[0.198278,-0.830445],[0.198025,-0.816160],[0.197775,-0.801688],[0.197527,-0.788243],[0.197281,-0.776219],[0.197038,-0.765811],[0.196796,-0.755985],[0.196556,-0.746237],[0.196319,-0.737904],[0.196084,-0.728560],[0.195850,-0.723468],[0.195619,-0.716965],[0.195389,-0.712429],[0.195161,-0.709244],[0.194936,-0.707113],[0.194712,-0.705125],[0.194490,-0.704614],[0.194269,-0.704259],[0.194051,-0.704697],[0.193834,-0.707480],[0.193619,-0.710296],[0.193405,-0.713024],[0.193194,-0.717056],[0.192984,-0.721974],[0.192775,-0.729856],[0.192569,-0.735365],[0.192363,-0.742933],[0.192160,-0.752975],[0.191958,-0.762676],[0.191757,-0.771899],[0.191558,-0.780938],[0.191360,-0.794382],[0.191164,-0.804965],[0.190969,-0.818117],[0.190776,-0.832993],[0.190584,-0.846286],[0.190394,-0.861778],[0.190205,-0.874910],[0.190017,-0.893839],[0.189830,-0.912462],[0.189645,-0.928391],[0.189462,-0.948279],[0.189279,-0.965951],[0.189098,-0.985144],[0.188918,-1.007341],[0.188739,-1.028706],[0.188562,-1.048343],[0.188385,-1.072343],[0.188210,-1.092290],[0.188036,-1.114689],[0.187864,-1.139876],[0.187692,-1.169239],[0.187522,-1.187919],[0.187352,-1.214069],[0.187184,-1.233200],[0.187017,-1.263645],[0.186851,-1.298699],[0.186686,-1.322862],[0.186522,-1.340947],[0.186359,-1.373753],[0.186198,-1.396337],[0.186037,-1.428709],[0.185877,-1.457978],[0.185718,-1.488973],[0.185561,-1.516166],[0.185404,-1.535733],[0.185248,-1.578157],[0.185093,-1.624497],[0.184940,-1.636241],[0.184787,-1.658990],[0.184635,-1.714009],[0.184484,-1.721337],[0.184333,-1.770012],[0.184184,-1.779545],[0.184036,-1.786190],[0.183888,-1.849005],[0.183742,-1.884403],[0.183596,-1.902252],[0.183451,-1.932845],[0.183307,-1.942440],[0.183164,-2.031648],[0.183022,-2.078087],[0.182880,-2.070484],[0.182739,-2.087491],[0.182600,-2.240609],[0.182460,-2.186411],[0.182322,-2.163279],[0.182185,-2.333713],[0.182048,-2.205776],[0.181912,-2.358261],[0.181777,-2.304214],[0.181642,-2.326764],[0.181508,-2.478842],[0.181375,-2.424847],[0.181243,-2.548707],[0.181111,-2.546857],[0.180981,-2.545017],[0.180721,-2.666633],[0.180592,-2.539556]

Verified
n=51200  delta=0.75  alpha=0.005 N=100
[0.183596,-2.836315],[0.182600,-2.820920],[0.182460,-2.692299],[0.182322,-2.816634],[0.182185,-2.814509],[0.182048,-2.812396],[0.181912,-2.810295],[0.181777,-2.808206],[0.181642,-2.806128],[0.181508,-2.678250],[0.181375,-2.477026],[0.181243,-2.447281],[0.181111,-2.445504],[0.180981,-2.398254],[0.180850,-2.417831],[0.180721,-2.302497],[0.180592,-2.258167],[0.180464,-2.247309],[0.180337,-2.275031],[0.180210,-2.190063],[0.180084,-2.152394],[0.179959,-2.140307],[0.179834,-2.071120],[0.179710,-2.062779],[0.179587,-2.016606],[0.179464,-1.979454],[0.179342,-1.957705],[0.179220,-1.921469],[0.179099,-1.883084],[0.178979,-1.844737],[0.178859,-1.807611],[0.178740,-1.783936],[0.178622,-1.730240],[0.178504,-1.725762],[0.178387,-1.691554],[0.178270,-1.662967],[0.178154,-1.633029],[0.178038,-1.605144],[0.177923,-1.585132],[0.177809,-1.552424],[0.177695,-1.527729],[0.177582,-1.507707],[0.177469,-1.478863],[0.177357,-1.450609],[0.177245,-1.425612],[0.177134,-1.390016],[0.177023,-1.376434],[0.176913,-1.352398],[0.176804,-1.325827],[0.176695,-1.301524],[0.176586,-1.282699],[0.176478,-1.258663],[0.176371,-1.237521],[0.176264,-1.213536],[0.176157,-1.194427],[0.176051,-1.171362],[0.175945,-1.156581],[0.175840,-1.133050],[0.175736,-1.114950],[0.175632,-1.093883],[0.175528,-1.075344],[0.175425,-1.059259],[0.175322,-1.040118],[0.175220,-1.022443],[0.175118,-1.005846],[0.175017,-0.990052],[0.174916,-0.973234],[0.174816,-0.961572],[0.174716,-0.942635],[0.174616,-0.927071],[0.174517,-0.915885],[0.174418,-0.902205],[0.174320,-0.887152],[0.174222,-0.873247],[0.174125,-0.861890],[0.174028,-0.848786],[0.173931,-0.837141],[0.173835,-0.825367],[0.173740,-0.814941],[0.173644,-0.804674],[0.173549,-0.795761],[0.173455,-0.785798],[0.173361,-0.776197],[0.173267,-0.768730],[0.173174,-0.760313],[0.173081,-0.751685],[0.172988,-0.743354],[0.172896,-0.737364],[0.172804,-0.730839],[0.172713,-0.724961],[0.172622,-0.718463],[0.172531,-0.714181],[0.172441,-0.707034],[0.172351,-0.703804],[0.172261,-0.699590],[0.172172,-0.696320],[0.172083,-0.693342],[0.171995,-0.691212],[0.171907,-0.687239],[0.171819,-0.684627],[0.171731,-0.683542],[0.171644,-0.682319],[0.171558,-0.681181],[0.171471,-0.681511],[0.171385,-0.680378],[0.171299,-0.681351],[0.171214,-0.680628],[0.171129,-0.682331],[0.171044,-0.683222],[0.170960,-0.685483],[0.170876,-0.688346],[0.170792,-0.689926],[0.170709,-0.693249],[0.170626,-0.695828],[0.170543,-0.699993],[0.170460,-0.703652],[0.170378,-0.709433],[0.170296,-0.713456],[0.170215,-0.718377],[0.170134,-0.724704],[0.170053,-0.729711],[0.169972,-0.736337],[0.169892,-0.742131],[0.169812,-0.748658],[0.169732,-0.757361],[0.169652,-0.765531],[0.169573,-0.772181],[0.169494,-0.782221],[0.169416,-0.791035],[0.169338,-0.797582],[0.169260,-0.806752],[0.169182,-0.815559],[0.169105,-0.827950],[0.169027,-0.838829],[0.168950,-0.847290],[0.168874,-0.858970],[0.168798,-0.870134],[0.168722,-0.881346],[0.168646,-0.892809],[0.168570,-0.906480],[0.168495,-0.920039],[0.168420,-0.928190],[0.168345,-0.941053],[0.168271,-0.958148],[0.168197,-0.968695],[0.168123,-0.983041],[0.168049,-0.998786],[0.167976,-1.012772],[0.167903,-1.026865],[0.167830,-1.042276],[0.167757,-1.057295],[0.167685,-1.068079],[0.167612,-1.085194],[0.167540,-1.107097],[0.167469,-1.120330],[0.167397,-1.132462],[0.167326,-1.155131],[0.167255,-1.171211],[0.167185,-1.187706],[0.167114,-1.201245],[0.167044,-1.217966],[0.166974,-1.246498],[0.166904,-1.251945],[0.166835,-1.274809],[0.166765,-1.293524],[0.166696,-1.303508],[0.166627,-1.319386],[0.166559,-1.346692],[0.166490,-1.364775],[0.166422,-1.390087],[0.166354,-1.398437],[0.166287,-1.425304],[0.166219,-1.440533],[0.166152,-1.473438],[0.166085,-1.487023],[0.166018,-1.508378],[0.165951,-1.513300],[0.165885,-1.566746],[0.165819,-1.571108],[0.165753,-1.588745],[0.165687,-1.610778],[0.165621,-1.624796],[0.165556,-1.664671],[0.165491,-1.683979],[0.165426,-1.715013],[0.165361,-1.726044],[0.165297,-1.747758],[0.165232,-1.770044],[0.165168,-1.772281],[0.165104,-1.811412],[0.165040,-1.853264],[0.164977,-1.850142],[0.164913,-1.916299],[0.164850,-1.895354],[0.164787,-1.942036],[0.164725,-1.907094],[0.164662,-1.978362],[0.164600,-1.967321],[0.164537,-1.993612],[0.164475,-2.095519],[0.164414,-2.039411],[0.164352,-2.105285],[0.164291,-2.082561],[0.164229,-2.115885],[0.164168,-2.216724],[0.164107,-2.271120],[0.164047,-2.420594],[0.163986,-2.192368],[0.163926,-2.213451],[0.163866,-2.237898],[0.163806,-2.350621],[0.163746,-2.266117],[0.163686,-2.301817],[0.163627,-2.527816],[0.163568,-2.526900],[0.163508,-2.525987],[0.163450,-2.525077],[0.163391,-2.524169]






==> anc/Data-Variant-Barabasi-Albert <==

Data for simulations on the Variant Barabasi-Albert model:

Data are presented in ordered pairs for values of (alpha,a) as shown, averaged over N networks and grown by iterating n times.

Each ordered pair is of the form [ 1/log(k+1) , log(P(k))/log(k+1) ], where k is the degree of the nodes
and P(k) the probability that a node has degree k. 


n=6250 alpha=1.1 a=0 N=100
[1.442695,10.627999],[0.910239,6.356455],[0.721348,4.643672],[0.621335,3.639188],[0.558111,2.954446],[0.513898,2.408561],[0.480898,2.067864],[0.455120,1.807044],[0.434294,1.558948],[0.417032,1.383637],[0.402430,1.242461],[0.389871,1.081440],[0.378923,0.978278],[0.369269,0.861548],[0.360674,0.790069],[0.352956,0.699693],[0.345976,0.647066],[0.339623,0.566392],[0.333808,0.517299],[0.328459,0.466640],[0.323515,0.401570],[0.318929,0.341759],[0.314658,0.299447],[0.310667,0.289593],[0.306928,0.297959],[0.303413,0.243338],[0.300102,0.161003],[0.296974,0.126294],[0.294014,0.107210],[0.291207,0.064981],[0.288539,0.086592],[0.286000,0.081561],[0.283578,-0.020579],[0.281266,-0.005682],[0.279055,-0.035673],[0.276938,-0.048285],[0.274908,-0.057929],[0.272958,-0.082189],[0.271085,-0.125251],[0.269283,-0.209106],[0.267546,-0.119403],[0.265873,-0.127097],[0.264257,-0.167771],[0.262697,-0.171785],[0.261189,-0.214431],[0.259730,-0.219205],[0.258318,-0.278676],[0.256949,-0.216857],[0.255622,-0.215738],[0.254335,-0.246090],[0.253085,-0.265694],[0.251871,-0.279240],[0.250690,-0.256118],[0.249543,-0.300442],[0.248425,-0.316237],[0.247338,-0.314853],[0.246279,-0.280618],[0.245246,-0.394708],[0.244239,-0.338588],[0.243257,-0.461488],[0.242299,-0.389965],[0.241363,-0.388459],[0.240449,-0.323903],[0.239556,-0.488747],[0.238683,-0.340629],[0.237830,-0.360104],[0.236994,-0.393584],[0.236177,-0.432814],[0.235377,-0.356392],[0.234594,-0.564890],[0.233827,-0.459730],[0.233075,-0.475525],[0.232338,-0.456804],[0.231616,-0.491087],[0.230908,-0.509677],[0.230213,-0.647683],[0.229531,-0.420634],[0.228862,-0.505161],[0.228205,-0.525461],[0.227560,-0.431708],[0.226926,-0.546426],[0.226304,-0.479823],[0.225692,-0.570037],[0.225091,-0.427024],[0.224500,-0.475999],[0.223919,-0.456843],[0.223347,-0.537808],[0.222785,-0.512981],[0.222232,-0.490526],[0.221687,-0.559922],[0.221151,-0.468899],[0.220624,-0.586696],[0.220105,-0.506810],[0.219593,-0.505632],[0.219089,-0.705221],[0.218593,-0.654846],[0.218104,-0.444980],[0.217622,-0.763105],[0.217147,-0.610924],[0.216679,-0.697463],[0.216217,-0.574979],[0.215762,-0.607028],[0.215313,-0.991555],[0.214871,-0.571397],[0.214434,-0.516345],[0.214003,-0.837185],[0.213578,-0.687481],[0.213158,-0.490815],[0.212744,-0.684797],[0.212335,-0.564655],[0.211932,-0.634891],[0.211533,-0.633697],[0.211140,-0.594023],[0.210751,-0.631354],[0.210367,-0.630204],[0.209988,-0.736336],[0.209614,-0.529427],[0.209243,-0.626837],[0.208878,-0.672351],[0.208516,-0.815720],[0.208159,-0.729921],[0.207806,-0.668901],[0.207457,-0.621485],[0.207112,-0.620451],[0.206770,-0.665568],[0.206433,-0.580781],[0.206099,-0.806265],[0.205769,-0.662346],[0.205443,-0.546326],[0.205120,-0.660255],[0.204800,-0.659227],[0.204484,-0.717036],[0.204172,-0.798724],[0.203862,-0.938820],[0.203556,-0.796315],[0.203253,-0.654246],[0.202953,-0.711666],[0.202656,-0.570154],[0.202362,-0.606222],[0.202071,-0.930571],[0.201783,-0.604487],[0.201497,-0.648595],[0.201215,-0.647685],[0.200935,-0.704590],[0.200658,-0.924064],[0.200383,-0.645009],[0.200112,-0.782841],[0.199842,-0.700758],[0.199575,-0.642409],[0.199311,-0.698896],[0.199049,-0.916656],[0.198790,-0.595521],[0.198533,-0.639052],[0.198278,-0.913104],[0.198025,-0.637419]];

n=12500 alpha=1.1 a=0 N=100
[[1.442695, 11.634530], [.910239, 6.987022], [.721348, 5.144854], [.621335, 4.073955], [.558111, 3.346642], [.513898, 2.771496], [.480898, 2.408194], [.455120, 2.122680], [.434294, 1.848866], [.417032, 1.670884], [.402430, 1.519379], [.389871, 1.359389], [.378923, 1.249009], [.369269, 1.117685], [.360674, 1.040673], [.352956, .950608], [.345976, .874395], [.339623, .796310], [.333808, .720211], [.328459, .692321], [.323515, .630916], [.318929, .592027], [.314658, .529471], [.310667, .485370], [.306928, .455442], [.303413, .393667], [.300102, .364597], [.296974, .366039], [.294014, .320053], [.291207, .228277], [.288539, .266685], [.286000, .241918], [.283578, .233718], [.281266, .194959], [.279055, .118673], [.276938, .167358], [.274908, .139328], [.272958, .103297], [.271085, 0.62651e-1], [.269283, 0.60089e-1], [.267546, 0.93817e-1], [.265873, 0.27746e-1], [.264257, -0.10788e-1], [.262697, -0.33581e-1], [.261189, 0.27258e-1], [.259730, -0.21657e-1], [.258318, -0.21539e-1], [.256949, -0.35783e-1], [.255622, -.122197], [.254335, -0.59952e-1], [.253085, -0.72808e-1], [.251871, -0.75840e-1], [.250690, -.140918], [.249543, -.135933], [.248425, -.144042], [.247338, -.192065], [.246279, -.219581], [.245246, -.212751], [.244239, -.211878], [.243257, -.194243], [.242299, -.254371], [.241363, -.177153], [.240449, -.266577], [.239556, -.244743], [.238683, -.190590], [.237830, -.286340], [.236994, -.223156], [.236177, -.300646], [.235377, -.247104], [.234594, -.334793], [.233827, -.306157], [.233075, -.280616], [.232338, -.322090], [.231616, -.312004], [.230908, -.371632], [.230213, -.407927], [.229531, -.381189], [.228862, -.346526], [.228205, -.448677], [.227560, -.390219], [.226926, -.333508], [.226304, -.499514], [.225692, -.374814], [.225091, -.351287], [.224500, -.475999], [.223919, -.329088], [.223347, -.359463], [.222785, -.382031], [.222232, -.490526], [.221687, -.533811], [.221151, -.334852], [.220624, -.486978], [.220105, -.432750], [.219593, -.353421], [.219089, -.388217], [.218593, -.400590], [.218104, -.462438], [.217622, -.412855], [.217147, -.548455], [.216679, -.459417], [.216217, -.425108], [.215762, -.496811], [.215313, -.394580], [.214871, -.345821], [.214434, -.437493], [.214003, -.492760], [.213578, -.419918], [.213158, -.599702], [.212744, -.451074], [.212335, -.511292], [.211932, -.487991], [.211533, -.448506], [.211140, -.508413], [.210751, -.532300], [.210367, -.531331], [.209988, -.505640], [.209614, -.529427], [.209243, -.528492], [.208878, -.625742], [.208516, -.502096], [.208159, -.525753], [.207806, -.622531], [.207457, -.477687], [.207112, -.439131], [.206770, -.581730], [.206433, -.618418], [.206099, -.420488], [.205769, -.721542], [.205443, -.577995], [.205120, -.545467], [.204800, -.544618], [.204484, -.612580], [.204172, -.401424], [.203862, -.542123], [.203556, -.468705], [.203253, -.571834], [.202953, -.711666], [.202656, -.570154], [.202362, -.709594], [.202071, -.650441], [.201783, -.649513], [.201497, -.566895], [.201215, -.566100], [.200935, -.601947], [.200658, -.533602], [.200383, -.600295], [.200112, -.782841], [.199842, -.598674], [.199575, -.561488], [.199311, -.641558], [.199049, -.596298], [.198790, -.697068], [.198533, -.438216], [.198278, -.913104], [.198025, -.637419], [.197775, -.910788], [.197527, -.591738], [.197281, -.908514], [.197038, -.523974], [.196796, -.589548]]


n=25000 alpha=1.1 a=0 N=100
[[1.442695, 12.634850], [.910239, 7.618638], [.721348, 5.651853], [.621335, 4.507186], [.558111, 3.740435], [.513898, 3.129663], [.480898, 2.747534], [.455120, 2.438617], [.434294, 2.158604], [.417032, 1.958581], [.402430, 1.795731], [.389871, 1.618371], [.378923, 1.509055], [.369269, 1.375606], [.360674, 1.287741], [.352956, 1.183235], [.345976, 1.113516], [.339623, 1.037370], [.333808, .966679], [.328459, .930014], [.323515, .846059], [.318929, .820481], [.314658, .741075], [.310667, .699730], [.306928, .664336], [.303413, .612559], [.300102, .592008], [.296974, .549877], [.294014, .522856], [.291207, .502201], [.288539, .467257], [.286000, .436452], [.283578, .405606], [.281266, .339199], [.279055, .363585], [.276938, .307915], [.274908, .280089], [.272958, .300784], [.271085, .218624], [.269283, .268461], [.267546, .230863], [.265873, .185615], [.264257, .199811], [.262697, .189853], [.261189, .197491], [.259730, .143861], [.258318, .134014], [.256949, .100735], [.255622, 0.87829e-1], [.254335, 0.99710e-1], [.253085, 0.12348e-1], [.251871, 0.60201e-1], [.250690, 0.32848e-1], [.249543, 0.39179e-1], [.248425, 0.49400e-1], [.247338, 0.28030e-1], [.246279, -0.20535e-1], [.245246, -0.39857e-1], [.244239, 0.], [.243257, -0.31096e-1], [.242299, -0.33743e-1], [.241363, -0.56895e-1], [.240449, -0.72400e-1], [.239556, -0.82046e-1], [.238683, -0.95587e-1], [.237830, -.109886], [.236994, -0.77854e-1], [.236177, -.109122], [.235377, -0.97803e-1], [.234594, -.115959], [.233827, -0.67268e-1], [.233075, -.131016], [.232338, -.170529], [.231616, -.200927], [.230908, -.184382], [.230213, -.178767], [.229531, -.210317], [.228862, -.182748], [.228205, -.220807], [.227560, -.252287], [.226926, -.251585], [.226304, -.161434], [.225692, -.322089], [.225091, -.236305], [.224500, -.285781], [.223919, -.199645], [.223347, -.210305], [.222785, -.300108], [.222232, -.290975], [.221687, -.259636], [.221151, -.266260], [.220624, -.280847], [.220105, -.244022], [.219593, -.313385], [.219089, -.278893], [.218593, -.223326], [.218104, -.320542], [.217622, -.262011], [.217147, -.301030], [.216679, -.348732], [.216217, -.383128], [.215762, -.307918], [.215313, -.307277], [.214871, -.325342], [.214434, -.356117], [.214003, -.392178], [.213578, -.296082], [.213158, -.322749], [.212744, -.451074], [.212335, -.417475], [.211932, -.432388], [.211533, -.466912], [.211140, -.415125], [.210751, -.429979], [.210367, -.385515], [.209988, -.428422], [.209614, -.371426], [.209243, -.370770], [.208878, -.410677], [.208516, -.409966], [.208159, -.368849], [.207806, -.440603], [.207457, -.344530], [.207112, -.392916], [.206770, -.581730], [.206433, -.365790], [.206099, -.390995], [.205769, -.419815], [.205443, -.364036], [.205120, -.452756], [.204800, -.375313], [.204484, -.417193], [.204172, -.450663], [.203862, -.514901], [.203556, -.415299], [.203253, -.385595], [.202953, -.385026], [.202656, -.413463], [.202362, -.446668], [.202071, -.568508], [.201783, -.464622], [.201497, -.535834], [.201215, -.535082], [.200935, -.443519], [.200658, -.483173], [.200383, -.482512], [.200112, -.644134], [.199842, -.441107], [.199575, -.423153], [.199311, -.458931], [.199049, -.640715], [.198790, -.528634], [.198533, -.594751], [.198278, -.456552], [.198025, -.557127], [.197775, -.592482], [.197527, -.635815], [.197281, -.555033], [.197038, -.453696], [.196796, -.497053], [.196556, -.473297], [.196319, -.472725], [.196084, -.521437], [.195850, -.630417], [.195619, -.520201], [.195389, -.493500], [.195161, -.413794], [.194936, -.469394], [.194712, -.491789], [.194490, -.760848], [.194269, -.581979], [.194051, -.446818], [.193834, -.466742], [.193619, -.678936], [.193405, -.678188], [.193194, -.621867], [.192984, -.578128], [.192775, -.577503], [.192569, -.541774], [.192363, -.885866], [.192160, -.673819], [.191958, -.673110], [.191757, -.672407], [.191558, -.749379], [.191360, -.573264], [.191164, -.572676], [.190969, -.614707], [.190776, -.536731], [.190584, -.570939], [.190394, -.876796], [.190205, -.744085], [.190017, -.457550], [.189830, -.742621], [.189645, -.741897], [.189462, -.533033], [.189279, -.609266], [.189098, -.532010], [.188918, -.565947], [.188739, -.565412], [.188562, -.454046], [.188385, -.736968], [.188210, -.563828], [.188036, -.659360], [.187864, -.734927], [.187692, -.562275], [.187522, -.527575], [.187352, -.527099], [.187184, -.560753], [.187017, -.861245], [.186851, -.559756], [.186686, -.471518], [.186522, -.654051], [.186359, -.653480], [.186198, -.728409], [.186037, -.652349], [.185877, -.727156], [.185718, -.651232], [.185561, -.493454], [.185404, -.596792], [.185248, -.554954], [.185093, -.852387], [.184940, -.648501], [.184787, -.594805], [.184635, -.647432], [.184484, -.849579], [.184333, -.593347]]

n=50000 alpha=1.1 a=0 N=100
[[1.442695, 13.633613], [.910239, 8.256385], [.721348, 6.156104], [.621335, 4.942951], [.558111, 4.129908], [.513898, 3.490292], [.480898, 3.079540], [.455120, 2.758879], [.434294, 2.455697], [.417032, 2.255340], [.402430, 2.072322], [.389871, 1.897922], [.378923, 1.772797], [.369269, 1.632498], [.360674, 1.530772], [.352956, 1.424409], [.345976, 1.349920], [.339623, 1.254608], [.333808, 1.199346], [.328459, 1.138454], [.323515, 1.080322], [.318929, 1.011574], [.314658, .977024], [.310667, .912114], [.306928, .881108], [.303413, .820848], [.300102, .777043], [.296974, .748409], [.294014, .703407], [.291207, .686946], [.288539, .636221], [.286000, .622952], [.283578, .590039], [.281266, .554068], [.279055, .539001], [.276938, .510157], [.274908, .506852], [.272958, .466810], [.271085, .437377], [.269283, .432854], [.267546, .411758], [.265873, .373843], [.264257, .359648], [.262697, .359538], [.261189, .326461], [.259730, .326860], [.258318, .298029], [.256949, .279705], [.255622, .254842], [.254335, .266370], [.253085, .251377], [.251871, .207586], [.250690, .198796], [.249543, .200133], [.248425, .193604], [.247338, .185854], [.246279, .139225], [.245246, .135838], [.244239, .138072], [.243257, 0.95367e-1], [.242299, 0.94991e-1], [.241363, .125218], [.240449, 0.72160e-1], [.239556, 0.98723e-1], [.238683, 0.68067e-1], [.237830, .113263], [.236994, 0.58504e-1], [.236177, 0.4677e-2], [.235377, 0.32897e-1], [.234594, 0.65131e-1], [.233827, 0.28578e-1], [.233075, -0.16914e-1], [.232338, 0.32472e-1], [.231616, -0.32255e-1], [.230908, -0.45824e-1], [.230213, -0.14245e-1], [.229531, 0.11199e-1], [.228862, -0.11739e-1], [.228205, 0.6745e-2], [.227560, -0.74754e-1], [.226926, -0.45034e-1], [.226304, -0.56228e-1], [.225692, -0.74141e-1], [.225091, -.122613], [.224500, -0.41831e-1], [.223919, -0.99932e-1], [.223347, -.141798], [.222785, -.102934], [.222232, -.136936], [.221687, -0.85496e-1], [.221151, -.157758], [.220624, -.186200], [.220105, -.161550], [.219593, -0.84689e-1], [.219089, -.135000], [.218593, -.111663], [.218104, -.107808], [.217622, -.130103], [.217147, -.146215], [.216679, -.193191], [.216217, -.177510], [.215762, -.177137], [.215313, -.153594], [.214871, -.196884], [.214434, -.219077], [.214003, -.207066], [.213578, -.201107], [.213158, -.206249], [.212744, -.229511], [.212335, -.199937], [.211932, -.194191], [.211533, -.234519], [.211140, -.215711], [.210751, -.268279], [.210367, -.275441], [.209988, -.220450], [.209614, -.245496], [.209243, -.251923], [.208878, -.281374], [.208516, -.201757], [.208159, -.305926], [.207806, -.296563], [.207457, -.217793], [.207112, -.249357], [.206770, -.248946], [.206433, -.286177], [.206099, -.331704], [.205769, -.311561], [.205443, -.311067], [.205120, -.292730], [.204800, -.340118], [.204484, -.260302], [.204172, -.283042], [.203862, -.232288], [.203556, -.449304], [.203253, -.348538], [.202953, -.371928], [.202656, -.306847], [.202362, -.412863], [.202071, -.288379], [.201783, -.346017], [.201497, -.345527], [.201215, -.287157], [.200935, -.313589], [.200658, -.333239], [.200383, -.424866], [.200112, -.332332], [.199842, -.379125], [.199575, -.342232], [.199311, -.365254], [.199049, -.377620], [.198790, -.292157], [.198533, -.390338], [.198278, -.340007], [.198025, -.328867], [.197775, -.362439], [.197527, -.350010], [.197281, -.418288], [.197038, -.373804], [.196796, -.434383], [.196556, -.386452], [.196319, -.416248], [.196084, -.415749], [.195850, -.347038], [.195619, -.586021], [.195389, -.384157], [.195161, -.413794], [.194936, -.448856], [.194712, -.491789], [.194490, -.468320], [.194269, -.411902], [.194051, -.381526], [.193834, -.427845], [.193619, -.580030], [.193405, -.622548], [.193194, -.543533], [.192984, -.425968], [.192775, -.408734], [.192569, -.365326], [.192363, -.407861], [.192160, -.618538], [.191958, -.377410], [.191757, -.391226], [.191558, -.483823], [.191360, -.460785], [.191164, -.390017], [.190969, -.614707], [.190776, -.439278], [.190584, -.438836], [.190394, -.535656], [.190205, -.360841], [.190017, -.457550], [.189830, -.402491], [.189645, -.436675], [.189462, -.478529], [.189279, -.478068], [.189098, -.400937], [.188918, -.608103], [.188739, -.454474], [.188562, -.384707], [.188385, -.500966], [.188210, -.563828], [.188036, -.474929], [.187864, -.528538], [.187692, -.499122], [.187522, -.473629], [.187352, -.473201], [.187184, -.413167], [.187017, -.731615], [.186851, -.601450], [.186686, -.496447], [.186522, -.558771], [.186359, -.495578], [.186198, -.470285], [.186037, -.469879], [.185877, -.469475], [.185718, -.556363], [.185561, -.446820], [.185404, -.596792], [.185248, -.596291], [.185093, -.520744], [.184940, -.445324], [.184787, -.553571], [.184635, -.553116], [.184484, -.490590], [.184333, -.646376], [.184184, -.720533], [.184036, -.489399], [.183888, -.550881], [.183742, -.591442], [.183596, -.643791], [.183451, -.422412], [.183307, -.590043], [.183164, -.515316], [.183022, -.641776], [.182880, -.440366], [.182739, -.440027], [.182600, -.587765], [.182460, -.420131], [.182322, -.639323], [.182185, -.438691], [.182048, -.585989], [.181912, -.438034], [.181777, -.585116], [.181642, -.544151], [.181508, -.510658], [.181375, -.482324], [.181243, -.583399], [.181111, -.582975], [.180981, -.542170], [.180850, -.582135], [.180721, -.581719], [.180592, -.508080], [.180464, -.455804], [.180337, -.632362], [.180210, -.631917], [.180084, -.478891], [.179959, -.506298], [.179834, -.505947], [.179710, -.827595], [.179587, -.453587], [.179464, -.477241], [.179342, -.537260], [.179220, -.576887], [.179099, -.628022], [.178979, -.824229], [.178859, -.535815], [.178740, -.626763], [.178622, -.822584], [.178504, -.625934], [.178387, -.574204]]


n=100000 alpha=1.1 a=0 N=100
[[1.442695,14.635048],[0.910239,8.893562],[0.721348,6.662685],[0.621335,5.380841],[0.558111,4.523606],[0.513898,3.850471],[0.480898,3.415497],[0.455120,3.072383],[0.434294,2.758170],[0.417032,2.541451],[0.402430,2.352850],[0.389871,2.165709],[0.378923,2.022043],[0.369269,1.884663],[0.360674,1.780591],[0.352956,1.672660],[0.345976,1.589907],[0.339623,1.497947],[0.333808,1.428789],[0.328459,1.362357],[0.323515,1.291037],[0.318929,1.234306],[0.314658,1.184369],[0.310667,1.119773],[0.306928,1.063922],[0.303413,1.029429],[0.300102,0.988752],[0.296974,0.959935],[0.294014,0.912396],[0.291207,0.879710],[0.288539,0.856636],[0.286000,0.830277],[0.283578,0.786955],[0.281266,0.748438],[0.279055,0.734443],[0.276938,0.697022],[0.274908,0.676160],[0.272958,0.644930],[0.271085,0.609720],[0.269283,0.601371],[0.267546,0.601196],[0.265873,0.544768],[0.264257,0.554741],[0.262697,0.509680],[0.261189,0.500295],[0.259730,0.501298],[0.258318,0.483520],[0.256949,0.456073],[0.255622,0.430133],[0.254335,0.417347],[0.253085,0.416275],[0.251871,0.388173],[0.250690,0.383112],[0.249543,0.371982],[0.248425,0.368632],[0.247338,0.344117],[0.246279,0.307824],[0.245246,0.318198],[0.244239,0.288624],[0.243257,0.267245],[0.242299,0.272569],[0.241363,0.264359],[0.240449,0.242363],[0.239556,0.271806],[0.238683,0.224364],[0.237830,0.204215],[0.236994,0.234516],[0.236177,0.207748],[0.235377,0.190875],[0.234594,0.156669],[0.233827,0.166707],[0.233075,0.162718],[0.232338,0.161045],[0.231616,0.167390],[0.230908,0.131844],[0.230213,0.130143],[0.229531,0.110732],[0.228862,0.135790],[0.228205,0.114279],[0.227560,0.076568],[0.226926,0.132120],[0.226304,0.094756],[0.225692,0.079140],[0.225091,0.078930],[0.224500,0.053659],[0.223919,0.055277],[0.223347,0.058598],[0.222785,0.019199],[0.222232,0.042362],[0.221687,0.042258],[0.221151,0.023079],[0.220624,0.023024],[0.220105,0.016939],[0.219593,0.030691],[0.219089,-0.038199],[0.218593,-0.023031],[0.218104,0.016786],[0.217622,-0.027819],[0.217147,-0.002182],[0.216679,-0.048351],[0.216217,-0.056512],[0.215762,-0.020349],[0.215313,-0.048046],[0.214871,-0.086051],[0.214434,-0.039955],[0.214003,-0.024939],[0.213578,-0.135596],[0.213158,-0.108887],[0.212744,-0.052859],[0.212335,-0.078790],[0.211932,-0.047291],[0.211533,-0.055287],[0.211140,-0.072313],[0.210751,-0.078202],[0.210367,-0.121975],[0.209988,-0.097022],[0.209614,-0.121538],[0.209243,-0.103428],[0.208878,-0.153310],[0.208516,-0.110020],[0.208159,-0.144285],[0.207806,-0.139925],[0.207457,-0.161096],[0.207112,-0.139457],[0.206770,-0.123615],[0.206433,-0.119694],[0.206099,-0.169204],[0.205769,-0.188544],[0.205443,-0.146553],[0.205120,-0.198471],[0.204800,-0.168137],[0.204484,-0.163282],[0.204172,-0.202998],[0.203862,-0.158305],[0.203556,-0.191670],[0.203253,-0.149181],[0.202953,-0.218947],[0.202656,-0.230913],[0.202362,-0.218310],[0.202071,-0.180166],[0.201783,-0.165660],[0.201497,-0.205860],[0.201215,-0.184371],[0.200935,-0.151710],[0.200658,-0.255431],[0.200383,-0.277790],[0.200112,-0.215882],[0.199842,-0.204169],[0.199575,-0.261311],[0.199311,-0.172903],[0.199049,-0.260622],[0.198790,-0.232819],[0.198533,-0.226215],[0.198278,-0.274872],[0.198025,-0.309048],[0.197775,-0.191364],[0.197527,-0.213094],[0.197281,-0.251132],[0.197038,-0.317120],[0.196796,-0.348714],[0.196556,-0.257358],[0.196319,-0.280170],[0.196084,-0.264139],[0.195850,-0.263825],[0.195619,-0.235519],[0.195389,-0.255829],[0.195161,-0.304578],[0.194936,-0.334275],[0.194712,-0.294818],[0.194490,-0.254652],[0.194269,-0.227525],[0.194051,-0.343850],[0.193834,-0.233371],[0.193619,-0.284557],[0.193405,-0.301838],[0.193194,-0.292520],[0.192984,-0.425968],[0.192775,-0.310260],[0.192569,-0.274818],[0.192363,-0.352521],[0.192160,-0.282412],[0.191958,-0.340140],[0.191757,-0.377016],[0.191558,-0.265556],[0.191360,-0.350683],[0.191164,-0.317472],[0.190969,-0.349967],[0.190776,-0.297734],[0.190584,-0.404089],[0.190394,-0.403685],[0.190205,-0.306123],[0.190017,-0.348221],[0.189830,-0.387296],[0.189645,-0.336043],[0.189462,-0.372503],[0.189279,-0.278179],[0.189098,-0.371788],[0.188918,-0.477155],[0.188739,-0.345880],[0.188562,-0.416207],[0.188385,-0.384348],[0.188210,-0.333500],[0.188036,-0.293459],[0.187864,-0.398320],[0.187692,-0.292921],[0.187522,-0.382585],[0.187352,-0.431395],[0.187184,-0.381897],[0.187017,-0.412798],[0.186851,-0.396173],[0.186686,-0.354166],[0.186522,-0.496011],[0.186359,-0.353546],[0.186198,-0.379884],[0.186037,-0.329649],[0.185877,-0.379230],[0.185718,-0.365143],[0.185561,-0.522059],[0.185404,-0.351734],[0.185248,-0.392775],[0.185093,-0.288866],[0.184940,-0.425839],[0.184787,-0.444956],[0.184635,-0.350274],[0.184484,-0.490590],[0.184333,-0.424444],[0.184184,-0.362127],[0.184036,-0.349138],[0.183888,-0.305389],[0.183742,-0.389581],[0.183596,-0.360971],[0.183451,-0.404927],[0.183307,-0.462984],[0.183164,-0.441049],[0.183022,-0.324307],[0.182880,-0.514517],[0.182739,-0.334885],[0.182600,-0.372543],[0.182460,-0.460846],[0.182322,-0.439022],[0.182185,-0.386279],[0.182048,-0.302333],[0.181912,-0.311942],[0.181777,-0.437708],[0.181642,-0.458779],[0.181508,-0.400639],[0.181375,-0.384564],[0.181243,-0.481972],[0.181111,-0.417025],[0.180981,-0.416723],[0.180850,-0.435478],[0.180721,-0.508443],[0.180592,-0.398617],[0.180464,-0.540623],[0.180337,-0.434241],[0.180210,-0.479226],[0.180084,-0.506651],[0.179959,-0.414370],[0.179834,-0.578864],[0.179710,-0.413798],[0.179587,-0.505251],[0.179464,-0.453277],[0.179342,-0.504562],[0.179220,-0.452661],[0.179099,-0.503880],[0.178979,-0.627600],[0.178859,-0.575726],[0.178740,-0.364670],[0.178622,-0.364428],[0.178504,-0.474688],[0.178387,-0.450556],[0.178270,-0.429264],[0.178154,-0.533701],[0.178038,-0.624301],[0.177923,-0.500571],[0.177809,-0.428154],[0.177695,-0.472537],[0.177582,-0.325433],[0.177469,-0.408637],[0.177357,-0.498977],[0.177245,-0.498663],[0.177134,-0.498350],[0.177023,-0.407611],[0.176913,-0.407358],[0.176804,-0.691660],[0.176695,-0.446283],[0.176586,-0.568409],[0.176478,-0.528681],[0.176371,-0.496203],[0.176264,-0.445194],[0.176157,-0.424177],[0.176051,-0.468165],[0.175945,-0.527085],[0.175840,-0.494711],[0.175736,-0.423162],[0.175632,-0.494124],[0.175528,-0.525835],[0.175425,-0.525526],[0.175322,-0.466227],[0.175220,-0.564012],[0.175118,-0.465685],[0.175017,-0.524304],[0.174916,-0.441791],[0.174816,-0.402528],[0.174716,-0.523401],[0.174616,-0.402069],[0.174517,-0.611954],[0.174418,-0.419990],[0.174320,-0.522216],[0.174222,-0.681562],[0.174125,-0.439792],[0.174028,-0.560174],[0.173931,-0.609901],[0.173835,-0.520764],[0.173740,-0.679673],[0.173644,-0.799661],[0.173549,-0.399612],[0.173455,-0.558329],[0.173361,-0.461011],[0.173267,-0.460762],[0.173174,-0.797494],[0.173081,-0.557125],[0.172988,-0.436921],[0.172896,-0.517950],[0.172804,-0.436456],[0.172713,-0.485912],[0.172622,-0.605308],[0.172531,-0.555356],[0.172441,-0.674592],[0.172351,-0.604358],[0.172261,-0.554488],[0.172172,-0.515781],[0.172083,-0.553915],[0.171995,-0.515250],[0.171907,-0.413942],[0.171819,-0.553064],[0.171731,-0.514461],[0.171644,-0.552502],[0.171558,-0.513941],[0.171471,-0.513682],[0.171385,-0.513424],[0.171299,-0.513167],[0.171214,-0.551117],[0.171129,-0.600074],[0.171044,-0.550570],[0.170960,-0.599481],[0.170876,-0.511898],[0.170792,-0.454181],[0.170709,-0.549490],[0.170626,-0.667491],[0.170543,-0.479807],[0.170460,-0.548691],[0.170378,-0.510407],[0.170296,-0.548163],[0.170215,-0.665884],[0.170134,-0.547639],[0.170053,-0.665250],[0.169972,-0.509191],[0.169892,-0.595735],[0.169812,-0.546603],[0.169732,-0.477526],[0.169652,-0.508233],[0.169573,-0.477079],[0.169494,-0.594342],[0.169416,-0.450521],[0.169338,-0.593792],[0.169260,-0.662148],[0.169182,-0.779112],[0.169105,-0.544326],[0.169027,-0.426917],[0.168950,-0.506130],[0.168874,-0.592166],[0.168798,-0.660340],[0.168722,-0.660042],[0.168646,-0.776642],[0.168570,-0.659451],[0.168495,-0.504766],[0.168420,-0.590575],[0.168345,-0.658571],[0.168271,-0.541643],[0.168197,-0.589791],[0.168123,-0.472998],[0.168049,-0.540929],[0.167976,-0.589016],[0.167903,-0.540457],[0.167830,-0.423892],[0.167757,-0.588249]];


n=200000 alpha=1.1  a=0 N=100
[[1.442695,15.636507],[0.910239,9.528250],[0.721348,7.168411],[0.621335,5.817955],[0.558111,4.913467],[0.513898,4.208687],[0.480898,3.750683],[0.455120,3.389360],[0.434294,3.060592],[0.417032,2.827906],[0.402430,2.629390],[0.389871,2.436625],[0.378923,2.290080],[0.369269,2.141069],[0.360674,2.028084],[0.352956,1.912226],[0.345976,1.823462],[0.339623,1.728097],[0.333808,1.659937],[0.328459,1.585376],[0.323515,1.509457],[0.318929,1.460582],[0.314658,1.395799],[0.310667,1.337930],[0.306928,1.288422],[0.303413,1.236148],[0.300102,1.196989],[0.296974,1.145849],[0.294014,1.116587],[0.291207,1.073789],[0.288539,1.047069],[0.286000,1.015436],[0.283578,0.979689],[0.281266,0.947010],[0.279055,0.925955],[0.276938,0.890430],[0.274908,0.869167],[0.272958,0.850950],[0.271085,0.812775],[0.269283,0.794581],[0.267546,0.758645],[0.265873,0.738150],[0.264257,0.725478],[0.262697,0.697000],[0.261189,0.686102],[0.259730,0.658696],[0.258318,0.639951],[0.256949,0.635912],[0.255622,0.626311],[0.254335,0.583841],[0.253085,0.568967],[0.251871,0.564101],[0.250690,0.557149],[0.249543,0.524462],[0.248425,0.527818],[0.247338,0.501963],[0.246279,0.471734],[0.245246,0.473698],[0.244239,0.472107],[0.243257,0.460513],[0.242299,0.432927],[0.241363,0.435662],[0.240449,0.421845],[0.239556,0.397239],[0.238683,0.375395],[0.237830,0.373063],[0.236994,0.378567],[0.236177,0.336674],[0.235377,0.351924],[0.234594,0.328131],[0.233827,0.321212],[0.233075,0.337789],[0.232338,0.293048],[0.231616,0.299880],[0.230908,0.276385],[0.230213,0.250601],[0.229531,0.258950],[0.228862,0.263322],[0.228205,0.264722],[0.227560,0.261824],[0.226926,0.233648],[0.226304,0.236217],[0.225692,0.230759],[0.225091,0.230953],[0.224500,0.198406],[0.223919,0.205175],[0.223347,0.201954],[0.222785,0.182634],[0.222232,0.158440],[0.221687,0.176797],[0.221151,0.184199],[0.220624,0.156210],[0.220105,0.152565],[0.219593,0.138623],[0.219089,0.181527],[0.218593,0.140305],[0.218104,0.113151],[0.217622,0.098164],[0.217147,0.115224],[0.216679,0.109817],[0.216217,0.110881],[0.215762,0.102753],[0.215313,0.115514],[0.214871,0.081315],[0.214434,0.088370],[0.214003,0.061029],[0.213578,0.062508],[0.213158,0.082122],[0.212744,0.099991],[0.212335,0.035145],[0.211932,0.066718],[0.211533,0.047202],[0.211140,0.040248],[0.210751,0.004173],[0.210367,0.055193],[0.209988,0.070655],[0.209614,0.010227],[0.209243,0.018032],[0.208878,0.023672],[0.208516,0.002075],[0.208159,-0.012880],[0.207806,-0.010659],[0.207457,0.025355],[0.207112,-0.036111],[0.206770,-0.012794],[0.206433,-0.026389],[0.206099,-0.024018],[0.205769,-0.002068],[0.205443,-0.004151],[0.205120,-0.040706],[0.204800,-0.017077],[0.204484,-0.056118],[0.204172,-0.012633],[0.203862,-0.050652],[0.203556,-0.078504],[0.203253,-0.045355],[0.202953,-0.050426],[0.202656,-0.035334],[0.202362,-0.087174],[0.202071,-0.066381],[0.201783,-0.045027],[0.201497,-0.074768],[0.201215,-0.021200],[0.200935,-0.068818],[0.200658,-0.037389],[0.200383,-0.089429],[0.200112,-0.109006],[0.199842,-0.119473],[0.199575,-0.065561],[0.199311,-0.057338],[0.199049,-0.111889],[0.198790,-0.129994],[0.198533,-0.065219],[0.198278,-0.141442],[0.198025,-0.076371],[0.197775,-0.062242],[0.197527,-0.118089],[0.197281,-0.084985],[0.197038,-0.140557],[0.196796,-0.117652],[0.196556,-0.117509],[0.196319,-0.148225],[0.196084,-0.128224],[0.195850,-0.152083],[0.195619,-0.120537],[0.195389,-0.099810],[0.195161,-0.147351],[0.194936,-0.123760],[0.194712,-0.204413],[0.194490,-0.168720],[0.194269,-0.138582],[0.194051,-0.187760],[0.193834,-0.187551],[0.193619,-0.146187],[0.193405,-0.154436],[0.193194,-0.167596],[0.192984,-0.167414],[0.192775,-0.191667],[0.192569,-0.171694],[0.192363,-0.157927],[0.192160,-0.176074],[0.191958,-0.171149],[0.191757,-0.190655],[0.191558,-0.195705],[0.191360,-0.180186],[0.191164,-0.206230],[0.190969,-0.217597],[0.190776,-0.194907],[0.190584,-0.242607],[0.190394,-0.165167],[0.190205,-0.235449],[0.190017,-0.169419],[0.189830,-0.255716],[0.189645,-0.193751],[0.189462,-0.241178],[0.189279,-0.178227],[0.189098,-0.188011],[0.188918,-0.187832],[0.188739,-0.254246],[0.188562,-0.294278],[0.188385,-0.220634],[0.188210,-0.260915],[0.188036,-0.276353],[0.187864,-0.239144],[0.187692,-0.219822],[0.187522,-0.259960],[0.187352,-0.267374],[0.187184,-0.176254],[0.187017,-0.259261],[0.186851,-0.237855],[0.186686,-0.218644],[0.186522,-0.251259],[0.186359,-0.251040],[0.186198,-0.329934],[0.186037,-0.206252],[0.185877,-0.250390],[0.185718,-0.281201],[0.185561,-0.318199],[0.185404,-0.339768],[0.185248,-0.242552],[0.185093,-0.297896],[0.184940,-0.350853],[0.184787,-0.297403],[0.184635,-0.279560],[0.184484,-0.349988],[0.184333,-0.255540],[0.184184,-0.296433],[0.184036,-0.296194],[0.183888,-0.348858],[0.183742,-0.278209],[0.183596,-0.277988],[0.183451,-0.254317],[0.183307,-0.261601],[0.183164,-0.246736],[0.183022,-0.261193],[0.182880,-0.260991],[0.182739,-0.359286],[0.182600,-0.293883],[0.182460,-0.245788],[0.182322,-0.293436],[0.182185,-0.293215],[0.182048,-0.292995],[0.181912,-0.311942],[0.181777,-0.459118],[0.181642,-0.283479],[0.181508,-0.283271],[0.181375,-0.417632],[0.181243,-0.310795],[0.181111,-0.399763],[0.180981,-0.331662],[0.180850,-0.320459],[0.180721,-0.331186],[0.180592,-0.309679],[0.180464,-0.265224],[0.180337,-0.319549],[0.180210,-0.367669],[0.180084,-0.354066],[0.179959,-0.308593],[0.179834,-0.289432],[0.179710,-0.308166],[0.179587,-0.329107],[0.179464,-0.298041],[0.179342,-0.307535],[0.179220,-0.317570],[0.179099,-0.328214],[0.178979,-0.306913],[0.178859,-0.394792],[0.178740,-0.306503],[0.178622,-0.475002],[0.178504,-0.429828],[0.178387,-0.305897],[0.178270,-0.278217],[0.178154,-0.315681],[0.178038,-0.337760],[0.177923,-0.337542],[0.177809,-0.295293],[0.177695,-0.295104],[0.177582,-0.427607],[0.177469,-0.336680],[0.177357,-0.268541],[0.177245,-0.294356],[0.177134,-0.426529],[0.177023,-0.390739],[0.176913,-0.267869],[0.176804,-0.347616],[0.176695,-0.347402],[0.176586,-0.312903],[0.176478,-0.389536],[0.176371,-0.312521],[0.176264,-0.373725],[0.176157,-0.312143],[0.176051,-0.388593],[0.175945,-0.345929],[0.175840,-0.358753],[0.175736,-0.291850],[0.175632,-0.494124],[0.175528,-0.525835],[0.175425,-0.357906],[0.175322,-0.386984],[0.175220,-0.344502],[0.175118,-0.290824],[0.175017,-0.386310],[0.174916,-0.356867],[0.174816,-0.441537],[0.174716,-0.420706],[0.174616,-0.385426],[0.174517,-0.370022],[0.174418,-0.369813],[0.174320,-0.401387],[0.174222,-0.401162],[0.174125,-0.521632],[0.174028,-0.298423],[0.173931,-0.288853],[0.173835,-0.383702],[0.173740,-0.462019],[0.173644,-0.438578],[0.173549,-0.367970],[0.173455,-0.417670],[0.173361,-0.353694],[0.173267,-0.317526],[0.173174,-0.382242],[0.173081,-0.437155],[0.172988,-0.398320],[0.172896,-0.381629],[0.172804,-0.459531],[0.172713,-0.352372],[0.172622,-0.415664],[0.172531,-0.397267],[0.172441,-0.516586],[0.172351,-0.315847],[0.172261,-0.435085],[0.172172,-0.365050],[0.172083,-0.434636],[0.171995,-0.379640],[0.171907,-0.457144],[0.171819,-0.285345],[0.171731,-0.364116],[0.171644,-0.433527],[0.171558,-0.413101],[0.171471,-0.513682],[0.171385,-0.412686],[0.171299,-0.481936],[0.171214,-0.432440],[0.171129,-0.377729],[0.171044,-0.481218],[0.170960,-0.454627],[0.170876,-0.431586],[0.170792,-0.454181],[0.170709,-0.453959],[0.170626,-0.410857],[0.170543,-0.453518],[0.170460,-0.361421],[0.170378,-0.510407],[0.170296,-0.375891],[0.170215,-0.478884],[0.170134,-0.429711],[0.170053,-0.509432],[0.169972,-0.391375],[0.169892,-0.409090],[0.169812,-0.391006],[0.169732,-0.428697],[0.169652,-0.508233],[0.169573,-0.408323],[0.169494,-0.450730],[0.169416,-0.450521],[0.169338,-0.427701],[0.169260,-0.427504],[0.169182,-0.506824],[0.169105,-0.449693],[0.169027,-0.449488],[0.168950,-0.543831],[0.168874,-0.505901],[0.168798,-0.426337],[0.168722,-0.448674],[0.168646,-0.357573],[0.168570,-0.331428],[0.168495,-0.448072],[0.168420,-0.504541],[0.168345,-0.504317],[0.168271,-0.541643],[0.168197,-0.503872],[0.168123,-0.424632],[0.168049,-0.472791],[0.167976,-0.540693],[0.167903,-0.446496],[0.167830,-0.502773],[0.167757,-0.403950],[0.167685,-0.502338],[0.167612,-0.539523],[0.167540,-0.539292],[0.167469,-0.501692],[0.167397,-0.403084],[0.167326,-0.538602],[0.167255,-0.422441],[0.167185,-0.470359],[0.167114,-0.402402],[0.167044,-0.469963],[0.166974,-0.585504],[0.166904,-0.469570],[0.166835,-0.537020],[0.166765,-0.499584],[0.166696,-0.421029],[0.166627,-0.420856],[0.166559,-0.442923],[0.166490,-0.353003],[0.166422,-0.442560],[0.166354,-0.468023],[0.166287,-0.442199],[0.166219,-0.582857],[0.166152,-0.582621],[0.166085,-0.497545],[0.166018,-0.467076],[0.165951,-0.649205],[0.165885,-0.466702],[0.165819,-0.466516],[0.165753,-0.496551],[0.165687,-0.648171],[0.165621,-0.496157],[0.165556,-0.440256],[0.165491,-0.495766],[0.165426,-0.495571],[0.165361,-0.761516],[0.165297,-0.579622],[0.165232,-0.380461],[0.165168,-0.464686],[0.165104,-0.439055],[0.165040,-0.364289],[0.164977,-0.494226],[0.164913,-0.463969],[0.164850,-0.493847],[0.164787,-0.577837],[0.164725,-0.438046],[0.164662,-0.463262],[0.164600,-0.493097],[0.164537,-0.576960],[0.164475,-0.529426],[0.164414,-0.492539],[0.164352,-0.437055],[0.164291,-0.462217],[0.164229,-0.756304],[0.164168,-0.362365],[0.164107,-0.491622],[0.164047,-0.491440]];


======================================================================================================================================


n=6250 alpha=0.5 a=0 N=100
[[1.442695, 9.824434], [.910239, 5.936825], [.721348, 4.293495], [.621335, 3.035970], [.558111, 2.517743], [.513898, 2.100553], [.480898, 1.795833], [.455120, 1.516064], [.434294, 1.133858], [.417032, 1.014530], [.402430, .863586], [.389871, .706912], [.378923, .549162], [.369269, .476074], [.360674, .327585], [.352956, .172447], [.345976, .118874], [.339623, 0.10039e-1], [.333808, -0.27833e-1], [.328459, -0.81609e-1], [.323515, -.154652], [.318929, -.276671], [.314658, -.280548], [.310667, -.443359], [.306928, -.479006], [.303413, -.503888], [.300102, -.662407], [.296974, -.436456], [.294014, -.742600], [.291207, -.872377], [.288539, -.811779], [.286000, -1.317077], [.283578, -.912804], [.281266, -1.100321], [.279055, -.978524]]

n=12500 alpha=0.5 a=0 N=100
[[1.442695,10.829818],[0.910239,6.566838],[0.721348,4.789818],[0.621335,3.461512],[0.558111,2.892479],[0.513898,2.464719],[0.480898,2.114706],[0.455120,1.833153],[0.434294,1.440437],[0.417032,1.282954],[0.402430,1.126199],[0.389871,0.978421],[0.378923,0.844188],[0.369269,0.727426],[0.360674,0.630890],[0.352956,0.417098],[0.345976,0.363559],[0.339623,0.226810],[0.333808,0.234700],[0.328459,0.108163],[0.323515,0.015784],[0.318929,-0.051832],[0.314658,-0.078180],[0.310667,-0.143539],[0.306928,-0.245084],[0.303413,-0.345719],[0.300102,-0.323753],[0.296974,-0.400046],[0.294014,-0.520980],[0.291207,-0.552454],[0.288539,-0.567300],[0.286000,-0.658539],[0.283578,-0.652964],[0.281266,-0.747961],[0.279055,-0.835975],[0.276938,-1.275346],[0.274908,-0.884893],[0.272958,-1.257020],[0.271085,-0.950575],[0.269283,-1.053439]];


n=25000 alpha=0.5 a=0 N=100
[[1.442695,11.822814],[0.910239,7.194916],[0.721348,5.288700],[0.621335,3.895855],[0.558111,3.279785],[0.513898,2.816577],[0.480898,2.452752],[0.455120,2.152814],[0.434294,1.752663],[0.417032,1.560513],[0.402430,1.386969],[0.389871,1.245156],[0.378923,1.097956],[0.369269,0.979241],[0.360674,0.863544],[0.352956,0.640554],[0.345976,0.580882],[0.339623,0.523413],[0.333808,0.412411],[0.328459,0.337012],[0.323515,0.236932],[0.318929,0.221065],[0.314658,0.143932],[0.310667,0.054042],[0.306928,0.000000],[0.303413,-0.108220],[0.300102,-0.133931],[0.296974,-0.205847],[0.294014,-0.344344],[0.291207,-0.350605],[0.288539,-0.424059],[0.286000,-0.408155],[0.283578,-0.382001],[0.281266,-0.573846],[0.279055,-0.671950],[0.276938,-0.829632],[0.274908,-0.884893],[0.272958,-0.689419],[0.271085,-0.720886],[0.269283,-1.053439],[0.267546,-0.861199],[0.265873,-1.040100],[0.264257,-1.033781],[0.262697,-1.027678],[0.261189,-1.021778],[0.259730,-0.910759],[0.258318,-1.189597],[0.256949,-1.005191]];

n=50000 alpha=0.5 a=0 N=100
[[1.442695, 12.822272], [.910239, 7.829223], [.721348, 5.787992], [.621335, 4.323787], [.558111, 3.668006], [.513898, 3.178363], [.480898, 2.787592], [.455120, 2.461807], [.434294, 2.049954], [.417032, 1.858043], [.402430, 1.670501], [.389871, 1.514514], [.378923, 1.364142], [.369269, 1.237664], [.360674, 1.095840], [.352956, .914692], [.345976, .798365], [.339623, .726416], [.333808, .650513], [.328459, .565858], [.323515, .489455], [.318929, .419841], [.314658, .360039], [.310667, .270683], [.306928, .155556], [.303413, .104250], [.300102, .103112], [.296974, 0.36295e-1], [.294014, -0.73051e-1], [.291207, -.108056], [.288539, -.205829], [.286000, -.209915], [.283578, -.259840], [.281266, -.348172], [.279055, -.398244], [.276938, -.544491], [.274908, -.560872], [.272958, -.425992], [.271085, -.652758], [.269283, -.680135], [.267546, -.616048], [.265873, -.640207], [.264257, -.702729], [.262697, -.579845], [.261189, -1.202821], [.259730, -.730728], [.258318, -.905806], [.256949, -1.183295]]

n=100000 alpha=0.5 a=0 N=100
[[1.442695, 13.821085], [.910239, 8.457887], [.721348, 6.289542], [.621335, 4.753772], [.558111, 4.055456], [.513898, 3.535189], [.480898, 3.118773], [.455120, 2.776405], [.434294, 2.355087], [.417032, 2.141500], [.402430, 1.954608], [.389871, 1.786790], [.378923, 1.637509], [.369269, 1.480925], [.360674, 1.350476], [.352956, 1.152804], [.345976, 1.054976], [.339623, .960222], [.333808, .877584], [.328459, .786713], [.323515, .703198], [.318929, .634427], [.314658, .559036], [.310667, .474771], [.306928, .312712], [.303413, .336352], [.300102, .237978], [.296974, .162778], [.294014, .105161], [.291207, 0.87392e-1], [.288539, 0.55001e-1], [.286000, 0.13954e-1], [.283578, -0.52839e-1], [.281266, -0.92397e-1], [.279055, -.177166], [.276938, -.275346], [.274908, -.207561], [.272958, -.367695], [.271085, -.375804], [.269283, -.395758], [.267546, -.393206], [.265873, -.671522], [.264257, -.468253], [.262697, -.632561], [.261189, -.694570], [.259730, -.573296], [.258318, -.686934], [.256949, -.618720], [.255622, -.896354], [.254335, -.891840], [.253085, -.990074], [.251871, -.754537]]

n=200000 alpha=0.5 a=0 N=100
[[1.442695, 14.819896], [.910239, 9.089868], [.721348, 6.787997], [.621335, 5.184831], [.558111, 4.442332], [.513898, 3.888868], [.480898, 3.453868], [.455120, 3.089517], [.434294, 2.655676], [.417032, 2.427584], [.402430, 2.234191], [.389871, 2.059215], [.378923, 1.895551], [.369269, 1.753568], [.360674, 1.599878], [.352956, 1.398732], [.345976, 1.286827], [.339623, 1.196433], [.333808, 1.099311], [.328459, 1.008492], [.323515, .931101], [.318929, .848657], [.314658, .776874], [.310667, .706515], [.306928, .567342], [.303413, .477829], [.300102, .457319], [.296974, .390142], [.294014, .318066], [.291207, .291391], [.288539, .250192], [.286000, .205302], [.283578, 0.82995e-1], [.281266, 0.90591e-1], [.279055, -0.29401e-1], [.276938, -0.45008e-1], [.274908, -.106022], [.272958, -.126116], [.271085, -.167039], [.269283, -.233603], [.267546, -.331189], [.265873, -.257254], [.264257, -.453148], [.262697, -.291243], [.261189, -.332485], [.259730, -.431342], [.258318, -.527025], [.256949, -.567157], [.255622, -.564229], [.254335, -.715548], [.253085, -.609415], [.251871, -.883199], [.250690, -.806941], [.249543, -.875035], [.248425, -1.144042], [.247338, -.740958], [.246279, -.863590], [.245246, -.959408], [.244239, -.955470], [.243257, -1.120241], [.242299, -.947879], [.241363, -1.111518]]




==> anc/Data-iSite <==

Data for simulations on the iSite model:

Data are presented in ordered pairs for values of (I,p,q,r) as shown, averaged over N networks and grown by iterating n times.

Each ordered pair is of the form [ 1/log(k+1) , log(P(k))/log(k+1) ], where k is the degree of the nodes
and P(k) the probability that a node has degree k.




n=3125 I=5 p=0.5  q=0.05  r=0.8 N=500
[1.442695,5.624686],[0.910239,3.974034],[0.721348,3.107995],[0.621335,2.606521],[0.558111,2.208676],[0.513898,1.923589],[0.480898,1.686654],[0.455120,1.488391],[0.434294,1.334293],[0.417032,1.189992],[0.402430,1.064899],[0.389871,0.955644],[0.378923,0.853465],[0.369269,0.779774],[0.360674,0.696963],[0.352956,0.618249],[0.345976,0.541259],[0.339623,0.482009],[0.333808,0.412605],[0.328459,0.362814],[0.323515,0.314307],[0.318929,0.249426],[0.314658,0.199303],[0.310667,0.154821],[0.306928,0.116153],[0.303413,0.082393],[0.300102,0.024206],[0.296974,0.001777],[0.294014,-0.015081],[0.291207,-0.067908],[0.288539,-0.102915],[0.286000,-0.117972],[0.283578,-0.165439],[0.281266,-0.199496],[0.279055,-0.202502],[0.276938,-0.242894],[0.274908,-0.258855],[0.272958,-0.288122],[0.271085,-0.350954],[0.269283,-0.346662],[0.267546,-0.422691],[0.265873,-0.393069],[0.264257,-0.462107],[0.262697,-0.430797],[0.261189,-0.425645],[0.259730,-0.499760],[0.258318,-0.507882],[0.256949,-0.576675],[0.255622,-0.517623],[0.254335,-0.522842],[0.253085,-0.645631],[0.251871,-0.655793],[0.250690,-0.620945],[0.249543,-0.643077],[0.248425,-0.707345],[0.247338,-0.672289],[0.246279,-0.747838],[0.245246,-0.674150],[0.244239,-0.856439],[0.243257,-0.771146],[0.242299,-0.746066],[0.241363,-0.880893],[0.240449,-0.773976],[0.239556,-0.796341],[0.238683,-0.871112],[0.237830,-0.833963],[0.236994,-0.883919],[0.236177,-0.923931],[0.235377,-1.004755],[0.234594,-1.132694],[0.233827,-1.128990],[0.233075,-0.994928],[0.232338,-1.069958],[0.231616,-0.884012],[0.230908,-1.274948],[0.230213,-1.177768],[0.229531,-1.426446],[0.228862,-1.170856],[0.228205,-1.167495],[0.227560,-1.256463],[0.226926,-1.160953],[0.226304,-1.042167],[0.225692,-1.039350],[0.225091,-0.995543],[0.224500,-1.083955],[0.223919,-1.391566],[0.223347,-1.142643]


n=6250 I=5 p=0.5  q=0.05  r=0.8 N=500
[1.442695,6.708298],[0.910239,4.642176],[0.721348,3.624647],[0.621335,3.041416],[0.558111,2.589761],[0.513898,2.281970],[0.480898,2.015235],[0.455120,1.798131],[0.434294,1.628389],[0.417032,1.477347],[0.402430,1.339365],[0.389871,1.214770],[0.378923,1.112874],[0.369269,1.011345],[0.360674,0.933447],[0.352956,0.850054],[0.345976,0.768843],[0.339623,0.702985],[0.333808,0.641745],[0.328459,0.579078],[0.323515,0.526450],[0.318929,0.465491],[0.314658,0.427434],[0.310667,0.374470],[0.306928,0.325091],[0.303413,0.284973],[0.300102,0.252038],[0.296974,0.208213],[0.294014,0.155666],[0.291207,0.124221],[0.288539,0.101178],[0.286000,0.074155],[0.283578,0.014914],[0.281266,-0.008567],[0.279055,-0.003369],[0.276938,-0.080410],[0.274908,-0.101213],[0.272958,-0.128729],[0.271085,-0.128715],[0.269283,-0.157098],[0.267546,-0.177022],[0.265873,-0.199611],[0.264257,-0.212189],[0.262697,-0.265482],[0.261189,-0.325127],[0.259730,-0.297574],[0.258318,-0.384175],[0.256949,-0.384424],[0.255622,-0.403852],[0.254335,-0.406805],[0.253085,-0.374163],[0.251871,-0.426372],[0.250690,-0.459411],[0.249543,-0.512991],[0.248425,-0.464755],[0.247338,-0.479327],[0.246279,-0.506281],[0.245246,-0.585149],[0.244239,-0.534703],[0.243257,-0.585750],[0.242299,-0.562809],[0.241363,-0.695706],[0.240449,-0.607309],[0.239556,-0.651138],[0.238683,-0.608892],[0.237830,-0.722182],[0.236994,-0.740268],[0.236177,-0.760226],[0.235377,-0.810174],[0.234594,-0.779847],[0.233827,-0.819928],[0.233075,-0.850645],[0.232338,-0.886769],[0.231616,-0.812175],[0.230908,-0.861217],[0.230213,-0.858625],[0.229531,-0.804864],[0.228862,-0.895313],[0.228205,-0.870993],[0.227560,-0.830516],[0.226926,-1.003660],[0.226304,-1.000907],[0.225692,-0.882912],[0.225091,-0.839522],[0.224500,-0.901902],[0.223919,-0.925941],[0.223347,-0.953401],[0.222785,-1.025962],[0.222232,-1.023414],[0.221687,-1.070376],[0.221151,-1.374369],[0.220624,-0.975786],[0.220105,-1.013619],[0.219593,-1.212475],[0.219089,-1.120860],[0.218593,-1.358470],[0.218104,-1.204253],[0.217622,-1.201592]


n=12500 I=5 p=0.5  q=0.05  r=0.8 N=500
[1.442695,7.725305],[0.910239,5.273528],[0.721348,4.122249],[0.621335,3.467818],[0.558111,2.976053],[0.513898,2.628075],[0.480898,2.345120],[0.455120,2.111710],[0.434294,1.918156],[0.417032,1.760113],[0.402430,1.617094],[0.389871,1.489563],[0.378923,1.374578],[0.369269,1.266275],[0.360674,1.180480],[0.352956,1.082428],[0.345976,1.009965],[0.339623,0.942695],[0.333808,0.870181],[0.328459,0.812722],[0.323515,0.755049],[0.318929,0.693664],[0.314658,0.639907],[0.310667,0.585308],[0.306928,0.536664],[0.303413,0.501040],[0.300102,0.454164],[0.296974,0.414207],[0.294014,0.379700],[0.291207,0.337075],[0.288539,0.284231],[0.286000,0.252757],[0.283578,0.222298],[0.281266,0.196362],[0.279055,0.168638],[0.276938,0.131543],[0.274908,0.112563],[0.272958,0.073706],[0.271085,0.023361],[0.269283,0.038570],[0.267546,-0.009809],[0.265873,-0.013637],[0.264257,-0.065658],[0.262697,-0.069343],[0.261189,-0.087987],[0.259730,-0.137042],[0.258318,-0.149777],[0.256949,-0.189666],[0.255622,-0.197389],[0.254335,-0.179362],[0.253085,-0.213596],[0.251871,-0.237164],[0.250690,-0.288799],[0.249543,-0.314119],[0.248425,-0.304116],[0.247338,-0.361365],[0.246279,-0.386711],[0.245246,-0.343939],[0.244239,-0.361086],[0.243257,-0.372786],[0.242299,-0.389965],[0.241363,-0.461135],[0.240449,-0.428911],[0.239556,-0.427318],[0.238683,-0.459262],[0.237830,-0.460900],[0.236994,-0.514647],[0.236177,-0.461001],[0.235377,-0.551585],[0.234594,-0.554689],[0.233827,-0.590584],[0.233075,-0.594586],[0.232338,-0.617848],[0.231616,-0.667611],[0.230908,-0.701164],[0.230213,-0.625742],[0.229531,-0.661601],[0.228862,-0.578043],[0.228205,-0.613471],[0.227560,-0.756463],[0.226926,-0.730447],[0.226304,-0.629265],[0.225692,-0.791402],[0.225091,-0.703086],[0.224500,-0.672541],[0.223919,-0.744358],[0.223347,-0.730383],[0.222785,-0.813089],[0.222232,-0.828858],[0.221687,-0.763052],[0.221151,-0.888450],[0.220624,-0.863086],[0.220105,-0.803307],[0.219593,-0.819017],[0.219089,-0.968999],[0.218593,-0.878172],[0.218104,-0.964641],[0.217622,-0.899904],[0.217147,-0.872364],[0.216679,-0.870483],[0.216217,-1.193836],[0.215762,-0.954284],[0.215313,-0.864997],[0.214871,-1.037463],[0.214434,-0.987505],[0.214003,-0.946503],[0.213578,-1.092664],[0.213158,-0.942767],[0.212744,-1.027196],[0.212335,-1.086307],[0.211932,-1.317073],[0.211533,-1.167973],[0.211140,-1.019449],[0.210751,-1.017573],[0.210367,-1.161535],[0.209988,-1.304994],[0.209614,-1.072382]



n=25000 I=5 p=0.5  q=0.05  r=0.8 N=500
[1.442695,8.783575],[0.910239,5.917209],[0.721348,4.612854],[0.621335,3.881439],[0.558111,3.335454],[0.513898,2.955914],[0.480898,2.645715],[0.455120,2.397449],[0.434294,2.191194],[0.417032,2.013523],[0.402430,1.858907],[0.389871,1.720612],[0.378923,1.601999],[0.369269,1.489682],[0.360674,1.390072],[0.352956,1.305839],[0.345976,1.217381],[0.339623,1.132832],[0.333808,1.067252],[0.328459,1.005121],[0.323515,0.935080],[0.318929,0.874709],[0.314658,0.816571],[0.310667,0.768962],[0.306928,0.730121],[0.303413,0.669953],[0.300102,0.627030],[0.296974,0.583849],[0.294014,0.543008],[0.291207,0.502097],[0.288539,0.465882],[0.286000,0.423998],[0.283578,0.390703],[0.281266,0.359345],[0.279055,0.322658],[0.276938,0.294285],[0.274908,0.266458],[0.272958,0.227350],[0.271085,0.202929],[0.269283,0.165076],[0.267546,0.133656],[0.265873,0.119590],[0.264257,0.105734],[0.262697,0.062789],[0.261189,0.052793],[0.259730,0.037202],[0.258318,0.002570],[0.256949,0.003065],[0.255622,-0.021314],[0.254335,-0.049853],[0.253085,-0.094645],[0.251871,-0.091279],[0.250690,-0.132272],[0.249543,-0.167051],[0.248425,-0.121172],[0.247338,-0.153324],[0.246279,-0.201073],[0.245246,-0.234728],[0.244239,-0.221364],[0.243257,-0.269690],[0.242299,-0.246203],[0.241363,-0.287398],[0.240449,-0.320232],[0.239556,-0.345901],[0.238683,-0.310754],[0.237830,-0.366681],[0.236994,-0.388647],[0.236177,-0.389754],[0.235377,-0.393389],[0.234594,-0.421277],[0.233827,-0.459730],[0.233075,-0.433030],[0.232338,-0.544464],[0.231616,-0.479787],[0.230908,-0.482014],[0.230213,-0.499920],[0.229531,-0.498440],[0.228862,-0.501037],[0.228205,-0.495560],[0.227560,-0.523976],[0.226926,-0.567551],[0.226304,-0.521084],[0.225692,-0.570037],[0.225091,-0.598575],[0.224500,-0.545628],[0.223919,-0.554633],[0.223347,-0.643776],[0.222785,-0.598901],[0.222232,-0.694155],[0.221687,-0.595950],[0.221151,-0.747800],[0.220624,-0.721478],[0.220105,-0.719779],[0.219593,-0.755844],[0.219089,-0.768249],[0.218593,-0.682790],[0.218104,-0.713237],[0.217622,-0.735866],[0.217147,-0.761439],[0.216679,-0.808148],[0.216217,-0.894095],[0.215762,-0.756583],[0.215313,-0.842311],[0.214871,-0.820100],[0.214434,-0.886720],[0.214003,-0.798168],[0.213578,-0.763659],[0.213158,-0.909909],[0.212744,-0.832260],[0.212335,-0.939127],[0.211932,-0.937342],[0.211533,-0.902972],[0.211140,-1.165800],[0.210751,-0.970545],[0.210367,-1.015719],[0.209988,-0.896376],[0.209614,-1.012080],[0.209243,-1.010293],[0.208878,-1.068617],[0.208516,-1.295846],[0.208159,-0.920656],[0.207806,-0.956981],[0.207457,-1.145464],[0.207112,-0.916023],[0.206770,-1.141675],[0.206433,-0.950659],[0.206099,-1.054403],[0.205769,-1.136147],[0.205443,-1.276747],[0.205120,-1.049393],[0.204800,-1.130798],[0.204484,-1.129052]

n=50000 I=5 p=0.5  q=0.05  r=0.8 N=500
[1.442695,9.832947],[0.910239,6.554625],[0.721348,5.107646],[0.621335,4.299972],[0.558111,3.710562],[0.513898,3.298922],[0.480898,2.966207],[0.455120,2.698304],[0.434294,2.478988],[0.417032,2.289671],[0.402430,2.122758],[0.389871,1.977742],[0.378923,1.851474],[0.369269,1.734903],[0.360674,1.629618],[0.352956,1.534527],[0.345976,1.445525],[0.339623,1.361576],[0.333808,1.285026],[0.328459,1.219547],[0.323515,1.152458],[0.318929,1.091889],[0.314658,1.030609],[0.310667,0.978362],[0.306928,0.923559],[0.303413,0.870055],[0.300102,0.828587],[0.296974,0.777905],[0.294014,0.739146],[0.291207,0.698654],[0.288539,0.653147],[0.286000,0.622433],[0.283578,0.583159],[0.281266,0.547640],[0.279055,0.512105],[0.276938,0.474016],[0.274908,0.444419],[0.272958,0.424388],[0.271085,0.392748],[0.269283,0.357072],[0.267546,0.326471],[0.265873,0.296486],[0.264257,0.274153],[0.262697,0.241337],[0.261189,0.218906],[0.259730,0.203840],[0.258318,0.186688],[0.256949,0.154716],[0.255622,0.124264],[0.254335,0.121439],[0.253085,0.075577],[0.251871,0.090791],[0.250690,0.045288],[0.249543,0.055684],[0.248425,0.008306],[0.247338,-0.012687],[0.246279,-0.047676],[0.245246,-0.041594],[0.244239,-0.049066],[0.243257,-0.072589],[0.242299,-0.093446],[0.241363,-0.100290],[0.240449,-0.138560],[0.239556,-0.158502],[0.238683,-0.200334],[0.237830,-0.155523],[0.236994,-0.218344],[0.236177,-0.210575],[0.235377,-0.200851],[0.234594,-0.235796],[0.233827,-0.260657],[0.233075,-0.231736],[0.232338,-0.300792],[0.231616,-0.301553],[0.230908,-0.270435],[0.230213,-0.308350],[0.229531,-0.333379],[0.228862,-0.342402],[0.228205,-0.360536],[0.227560,-0.408645],[0.226926,-0.376863],[0.226304,-0.411909],[0.225692,-0.405290],[0.225091,-0.424043],[0.224500,-0.441392],[0.223919,-0.437073],[0.223347,-0.429753],[0.222785,-0.483790],[0.222232,-0.463903],[0.221687,-0.429617],[0.221151,-0.444496],[0.220624,-0.479097],[0.220105,-0.534946],[0.219593,-0.505632],[0.219089,-0.522740],[0.218593,-0.552107],[0.218104,-0.556394],[0.217622,-0.560817],[0.217147,-0.548455],[0.216679,-0.595623],[0.216217,-0.594354],[0.215762,-0.561778],[0.215313,-0.605765],[0.214871,-0.619344],[0.214434,-0.660267],[0.214003,-0.699826],[0.213578,-0.763659],[0.213158,-0.720773],[0.212744,-0.674417],[0.212335,-0.774952],[0.211932,-0.729473],[0.211533,-0.715278],[0.211140,-0.669331],[0.210751,-0.786039],[0.210367,-0.767769],[0.209988,-0.750823],[0.209614,-0.800035],[0.209243,-0.748160],[0.208878,-0.779051],[0.208516,-0.671188],[0.208159,-0.836254],[0.207806,-0.834836],[0.207457,-0.885570],[0.207112,-0.790486],[0.206770,-0.830676],[0.206433,-0.881200],[0.206099,-0.911546],[0.205769,-0.826654],[0.205443,-0.803697],[0.205120,-0.875595],[0.204800,-0.874231],[0.204484,-0.845577],[0.204172,-0.820236],[0.203862,-0.901652],[0.203556,-1.041391],[0.203253,-0.867625],[0.202953,-1.038306],[0.202656,-0.933265],[0.202362,-1.257600],[0.202071,-1.115726],[0.201783,-0.929244],[0.201497,-0.860131],[0.201215,-0.971528],[0.200935,-1.248732],[0.200658,-0.887479],[0.200383,-0.967514],[0.200112,-1.243615],[0.199842,-0.883872],[0.199575,-1.240283],[0.199311,-1.019675],[0.199049,-0.961073],[0.198790,-1.017008],[0.198533,-1.015693],[0.198278,-1.014389],[0.198025,-1.230651],[0.197775,-1.092008],[0.197527,-1.010548],[0.197281,-1.226026],[0.197038,-1.008043],[0.196796,-0.950193],[0.196556,-1.221521]

n=100000 I=5 p=0.5  q=0.05  r=0.8 N=500
[1.442695,10.834406],[0.910239,7.184974],[0.721348,5.603047],[0.621335,4.724116],[0.558111,4.088174],[0.513898,3.643400],[0.480898,3.288626],[0.455120,2.999409],[0.434294,2.765266],[0.417032,2.564524],[0.402430,2.387746],[0.389871,2.234580],[0.378923,2.098678],[0.369269,1.973590],[0.360674,1.863939],[0.352956,1.763472],[0.345976,1.667329],[0.339623,1.583306],[0.333808,1.502600],[0.328459,1.427570],[0.323515,1.359296],[0.318929,1.290864],[0.314658,1.232406],[0.310667,1.173684],[0.306928,1.118296],[0.303413,1.065630],[0.300102,1.016068],[0.296974,0.965691],[0.294014,0.921675],[0.291207,0.885919],[0.288539,0.837427],[0.286000,0.798763],[0.283578,0.761946],[0.281266,0.719000],[0.279055,0.683629],[0.276938,0.653653],[0.274908,0.624795],[0.272958,0.595163],[0.271085,0.556564],[0.269283,0.531361],[0.267546,0.500464],[0.265873,0.462649],[0.264257,0.434754],[0.262697,0.411633],[0.261189,0.388990],[0.259730,0.360452],[0.258318,0.338384],[0.256949,0.313994],[0.255622,0.291346],[0.254335,0.277372],[0.253085,0.239871],[0.251871,0.232994],[0.250690,0.206393],[0.249543,0.193557],[0.248425,0.170950],[0.247338,0.138697],[0.246279,0.116674],[0.245246,0.111560],[0.244239,0.095091],[0.243257,0.056220],[0.242299,0.046987],[0.241363,0.029499],[0.240449,0.019394],[0.239556,0.011231],[0.238683,0.007055],[0.237830,-0.020867],[0.236994,-0.058277],[0.236177,-0.046870],[0.235377,-0.085979],[0.234594,-0.115191],[0.233827,-0.102897],[0.233075,-0.130200],[0.232338,-0.109572],[0.231616,-0.155051],[0.230908,-0.164718],[0.230213,-0.174798],[0.229531,-0.188441],[0.228862,-0.198538],[0.228205,-0.220807],[0.227560,-0.198494],[0.226926,-0.242156],[0.226304,-0.257858],[0.225692,-0.254358],[0.225091,-0.271003],[0.224500,-0.265846],[0.223919,-0.299919],[0.223347,-0.300865],[0.222785,-0.298400],[0.222232,-0.342632],[0.221687,-0.350239],[0.221151,-0.355929],[0.220624,-0.332056],[0.220105,-0.375003],[0.219593,-0.397000],[0.219089,-0.440351],[0.218593,-0.408944],[0.218104,-0.405215],[0.217622,-0.385617],[0.217147,-0.417824],[0.216679,-0.470531],[0.216217,-0.481219],[0.215762,-0.457473],[0.215313,-0.439287],[0.214871,-0.490503],[0.214434,-0.481258],[0.214003,-0.535230],[0.213578,-0.483405],[0.213158,-0.518064],[0.212744,-0.578260],[0.212335,-0.558673],[0.211932,-0.540648],[0.211533,-0.568654],[0.211140,-0.528068],[0.210751,-0.658295],[0.210367,-0.584952],[0.209988,-0.597902],[0.209614,-0.545769],[0.209243,-0.568745],[0.208878,-0.652443],[0.208516,-0.616481],[0.208159,-0.599998],[0.207806,-0.679560],[0.207457,-0.648005],[0.207112,-0.646927],[0.206770,-0.687354],[0.206433,-0.723869],[0.206099,-0.663408],[0.205769,-0.735738],[0.205443,-0.671833],[0.205120,-0.733417],[0.204800,-0.822762],[0.204484,-0.648233],[0.204172,-0.657203],[0.203862,-0.797514],[0.203556,-0.700643],[0.203253,-0.675660],[0.202953,-0.698568],[0.202656,-0.933265],[0.202362,-0.754749],[0.202071,-0.893729],[0.201783,-0.789378],[0.201497,-0.891192],[0.201215,-0.787157],[0.200935,-0.857731],[0.200658,-0.856548],[0.200383,-0.828619],[0.200112,-0.885063],[0.199842,-0.853066],[0.199575,-0.744357],[0.199311,-0.800709],[0.199049,-1.099043],[0.198790,-0.915461],[0.198533,-0.878080],[0.198278,-0.957348],[0.198025,-0.818868],[0.197775,-0.954921],[0.197527,-0.953723],[0.197281,-1.226026],[0.197038,-0.951359],[0.196796,-0.950193],[0.196556,-0.905176],[0.196319,-1.004367]



n=200000 I=5 p=0.5  q=0.05  r=0.8 N=500
[1.442695,11.877220],[0.910239,7.821473],[0.721348,6.096980],[0.621335,5.139050],[0.558111,4.456394],[0.513898,3.979593],[0.480898,3.600707],[0.455120,3.293828],[0.434294,3.044931],[0.417032,2.832197],[0.402430,2.643867],[0.389871,2.482057],[0.378923,2.339943],[0.369269,2.208279],[0.360674,2.091998],[0.352956,1.984215],[0.345976,1.885793],[0.339623,1.795284],[0.333808,1.712967],[0.328459,1.632684],[0.323515,1.559618],[0.318929,1.492907],[0.314658,1.427347],[0.310667,1.368926],[0.306928,1.311183],[0.303413,1.253106],[0.300102,1.202542],[0.296974,1.153824],[0.294014,1.105969],[0.291207,1.060666],[0.288539,1.020934],[0.286000,0.976209],[0.283578,0.934019],[0.281266,0.896237],[0.279055,0.864266],[0.276938,0.819880],[0.274908,0.793790],[0.272958,0.764040],[0.271085,0.729592],[0.269283,0.696678],[0.267546,0.669294],[0.265873,0.639461],[0.264257,0.606139],[0.262697,0.571600],[0.261189,0.548236],[0.259730,0.527318],[0.258318,0.504282],[0.256949,0.475686],[0.255622,0.448288],[0.254335,0.426544],[0.253085,0.403036],[0.251871,0.380173],[0.250690,0.364258],[0.249543,0.354162],[0.248425,0.311076],[0.247338,0.306584],[0.246279,0.274797],[0.245246,0.264976],[0.244239,0.244753],[0.243257,0.216186],[0.242299,0.197562],[0.241363,0.197226],[0.240449,0.183832],[0.239556,0.169614],[0.238683,0.126090],[0.237830,0.128427],[0.236994,0.094508],[0.236177,0.076411],[0.235377,0.056999],[0.234594,0.060101],[0.233827,0.033086],[0.233075,0.026830],[0.232338,0.008217],[0.231616,0.004132],[0.230908,-0.004665],[0.230213,-0.045686],[0.229531,-0.055856],[0.228862,-0.046537],[0.228205,-0.052640],[0.227560,-0.080516],[0.226926,-0.092920],[0.226304,-0.104560],[0.225692,-0.137403],[0.225091,-0.126528],[0.224500,-0.148540],[0.223919,-0.161568],[0.223347,-0.174409],[0.222785,-0.162591],[0.222232,-0.215028],[0.221687,-0.202024],[0.221151,-0.186645],[0.220624,-0.267101],[0.220105,-0.223651],[0.219593,-0.243455],[0.219089,-0.269699],[0.218593,-0.254607],[0.218104,-0.276087],[0.217622,-0.284940],[0.217147,-0.290849],[0.216679,-0.314712],[0.216217,-0.341597],[0.215762,-0.328662],[0.215313,-0.322132],[0.214871,-0.317667],[0.214434,-0.353872],[0.214003,-0.357666],[0.213578,-0.386125],[0.213158,-0.434890],[0.212744,-0.403601],[0.212335,-0.397238],[0.211932,-0.432388],[0.211533,-0.438186],[0.211140,-0.430772],[0.210751,-0.408424],[0.210367,-0.449570],[0.209988,-0.428422],[0.209614,-0.478502],[0.209243,-0.461858],[0.208878,-0.489485],[0.208516,-0.516482],[0.208159,-0.492184],[0.207806,-0.524861],[0.207457,-0.513858],[0.207112,-0.485347],[0.206770,-0.522246],[0.206433,-0.537488],[0.206099,-0.579842],[0.205769,-0.624830],[0.205443,-0.546326],[0.205120,-0.513012],[0.204800,-0.590318],[0.204484,-0.596843],[0.204172,-0.567724],[0.203862,-0.636777],[0.203556,-0.579587],[0.203253,-0.608891],[0.202953,-0.616277],[0.202656,-0.652324],[0.202362,-0.672699],[0.202071,-0.597425],[0.201783,-0.670773],[0.201497,-0.658930],[0.201215,-0.692585],[0.200935,-0.691622],[0.200658,-0.667034],[0.200383,-0.635233],[0.200112,-0.730339],[0.199842,-0.687861],[0.199575,-0.663436],[0.199311,-0.712647],[0.199049,-0.726462],[0.198790,-0.672187],[0.198533,-0.740468],[0.198278,-0.796559],[0.198025,-0.722725],[0.197775,-0.737642],[0.197527,-0.692640],[0.197281,-0.752966],[0.197038,-0.951359],[0.196796,-0.677376],[0.196556,-0.812794],[0.196319,-0.675734],[0.196084,-0.748395],[0.195850,-0.730462],[0.195619,-1.080101],[0.195389,-0.764367],[0.195161,-0.807025],[0.194936,-0.862171],[0.194712,-0.831165],[0.194490,-0.804247],[0.194269,-0.780454],[0.194051,-0.828344],[0.193834,-0.892638],[0.193619,-0.934853],[0.193405,-0.890665],[0.193194,-1.066712],[0.192984,-0.798020],[0.192775,-0.930780],[0.192569,-1.063260],[0.192363,-0.795454],[0.192160,-0.849893],[0.191958,-0.819409],[0.191757,-0.848112],[0.191558,-1.057679],[0.191360,-0.881246],[0.191164,-0.790495],[0.190969,-0.879446],[0.190776,-0.976010],[0.190584,-0.975028],[0.190394,-0.974054],[0.190205,-1.050207],[0.190017,-0.875060],[0.189830,-1.179722],[0.189645,-1.178572],[0.189462,-0.969285],[0.189279,-1.045097]

=======================================================================================

n=3125 I=3 p=0.5  q=0.05  r=0.8 N=500
[1.442695,6.922578],[0.910239,4.610221],[0.721348,3.483849],[0.621335,2.819248],[0.558111,2.343308],[0.513898,1.995386],[0.480898,1.722988],[0.455120,1.494813],[0.434294,1.299507],[0.417032,1.149056],[0.402430,0.994666],[0.389871,0.877385],[0.378923,0.770898],[0.369269,0.672318],[0.360674,0.582640],[0.352956,0.497672],[0.345976,0.419714],[0.339623,0.351859],[0.333808,0.280346],[0.328459,0.217666],[0.323515,0.157666],[0.318929,0.097596],[0.314658,0.049940],[0.310667,-0.010104],[0.306928,-0.062411],[0.303413,-0.126073],[0.300102,-0.140569],[0.296974,-0.184093],[0.294014,-0.218258],[0.291207,-0.263932],[0.288539,-0.270215],[0.286000,-0.310227],[0.283578,-0.407073],[0.281266,-0.431034],[0.279055,-0.438177],[0.276938,-0.490722],[0.274908,-0.532755],[0.272958,-0.468069],[0.271085,-0.565883],[0.269283,-0.566499],[0.267546,-0.580992],[0.265873,-0.586854],[0.264257,-0.619263],[0.262697,-0.676977],[0.261189,-0.804231],[0.259730,-0.683374],[0.258318,-0.744576],[0.256949,-0.884424],[0.255622,-0.822816],[0.254335,-0.875425],[0.253085,-0.871123],[0.251871,-0.883199],[0.250690,-1.036647],[0.249543,-1.065222],[0.248425,-0.971846],[0.247338,-0.993651],[0.246279,-0.989395],[0.245246,-1.129400],[0.244239,-1.124764],[0.243257,-1.075890],[0.242299,-1.169895],[0.241363,-1.111518],[0.240449,-1.107309],[0.239556,-1.225568],[0.238683,-1.221102]


n=6250 I=3 p=0.5  q=0.05  r=0.8 N=500
[1.442695,7.905880],[0.910239,5.213175],[0.721348,3.954172],[0.621335,3.222896],[0.558111,2.697450],[0.513898,2.324387],[0.480898,2.030877],[0.455120,1.785777],[0.434294,1.587262],[0.417032,1.410551],[0.402430,1.269270],[0.389871,1.123348],[0.378923,1.013924],[0.369269,0.908819],[0.360674,0.827440],[0.352956,0.723565],[0.345976,0.637554],[0.339623,0.563173],[0.333808,0.503554],[0.328459,0.429556],[0.323515,0.366652],[0.318929,0.333572],[0.314658,0.268313],[0.310667,0.202332],[0.306928,0.171762],[0.303413,0.121401],[0.300102,0.087382],[0.296974,0.033656],[0.294014,0.025337],[0.291207,-0.066441],[0.288539,-0.084550],[0.286000,-0.163792],[0.283578,-0.145806],[0.281266,-0.171237],[0.279055,-0.231647],[0.276938,-0.255144],[0.274908,-0.332820],[0.272958,-0.345524],[0.271085,-0.350954],[0.269283,-0.326010],[0.267546,-0.410009],[0.265873,-0.422640],[0.264257,-0.456101],[0.262697,-0.552645],[0.261189,-0.524968],[0.259730,-0.568616],[0.258318,-0.515370],[0.256949,-0.596838],[0.255622,-0.555098],[0.254335,-0.662209],[0.253085,-0.626876],[0.251871,-0.629938],[0.250690,-0.646035],[0.249543,-0.663598],[0.248425,-0.682890],[0.247338,-0.740958],[0.246279,-0.792740],[0.245246,-0.777451],[0.244239,-0.825870],[0.243257,-0.771146],[0.242299,-0.805459],[0.241363,-0.863006],[0.240449,-0.859738],[0.239556,-0.874298],[0.238683,-0.910985],[0.237830,-1.051884],[0.236994,-0.952098],[0.236177,-0.923931],[0.235377,-1.204190],[0.234594,-1.037575],[0.233827,-0.998137],[0.233075,-0.994928],[0.232338,-1.027598],[0.231616,-0.988699],[0.230908,-1.114895],[0.230213,-1.177768],[0.229531,-1.108248],[0.228862,-1.170856],[0.228205,-1.101845]



n=12500 I=3 p=0.5  q=0.05  r=0.8 N=500
[1.442695,8.898946],[0.910239,5.833642],[0.721348,4.439311],[0.621335,3.636899],[0.558111,3.065529],[0.513898,2.661887],[0.480898,2.337888],[0.455120,2.078536],[0.434294,1.860518],[0.417032,1.680278],[0.402430,1.518400],[0.389871,1.376200],[0.378923,1.245627],[0.369269,1.139644],[0.360674,1.037234],[0.352956,0.941806],[0.345976,0.861616],[0.339623,0.768854],[0.333808,0.701970],[0.328459,0.629050],[0.323515,0.564540],[0.318929,0.512786],[0.314658,0.450961],[0.310667,0.388660],[0.306928,0.336785],[0.303413,0.312617],[0.300102,0.264724],[0.296974,0.187787],[0.294014,0.147591],[0.291207,0.113771],[0.288539,0.087871],[0.286000,0.053570],[0.283578,-0.012168],[0.281266,-0.020412],[0.279055,-0.044696],[0.276938,-0.068808],[0.274908,-0.092609],[0.272958,-0.141260],[0.271085,-0.205831],[0.269283,-0.217428],[0.267546,-0.230826],[0.265873,-0.296379],[0.264257,-0.306106],[0.262697,-0.325186],[0.261189,-0.341984],[0.259730,-0.366372],[0.258318,-0.434493],[0.256949,-0.426724],[0.255622,-0.435516],[0.254335,-0.459809],[0.253085,-0.466982],[0.251871,-0.542571],[0.250690,-0.531530],[0.249543,-0.595400],[0.248425,-0.499314],[0.247338,-0.643991],[0.246279,-0.628268],[0.245246,-0.632004],[0.244239,-0.695426],[0.243257,-0.676406],[0.242299,-0.673741],[0.241363,-0.723059],[0.240449,-0.813054],[0.239556,-0.796341],[0.238683,-0.768291],[0.237830,-0.765544],[0.236994,-0.847386],[0.236177,-0.812927],[0.235377,-0.841604],[0.234594,-0.856189],[0.233827,-0.872105],[0.233075,-0.762196],[0.232338,-0.866553],[0.231616,-0.957771],[0.230908,-0.954842],[0.230213,-0.900598],[0.229531,-0.922114],[0.228862,-0.853586],[0.228205,-0.916787],[0.227560,-1.164195],[0.226926,-0.968679],[0.226304,-1.092665],[0.225692,-0.933274],[0.225091,-1.242830],[0.224500,-1.239567],[0.223919,-1.081149],[0.223347,-1.142643],[0.222785,-1.384520]


n=25000 I=3 p=0.5  q=0.05  r=0.8 N=500
[1.442695,9.881414],[0.910239,6.453775],[0.721348,4.932627],[0.621335,4.064821],[0.558111,3.451244],[0.513898,3.019137],[0.480898,2.674004],[0.455120,2.395521],[0.434294,2.164353],[0.417032,1.970210],[0.402430,1.798165],[0.389871,1.652076],[0.378923,1.520286],[0.369269,1.401923],[0.360674,1.291578],[0.352956,1.195235],[0.345976,1.104540],[0.339623,1.018235],[0.333808,0.937319],[0.328459,0.869997],[0.323515,0.806323],[0.318929,0.740113],[0.314658,0.682222],[0.310667,0.629834],[0.306928,0.563842],[0.303413,0.518893],[0.300102,0.466589],[0.296974,0.417575],[0.294014,0.380184],[0.291207,0.339807],[0.288539,0.302192],[0.286000,0.252047],[0.283578,0.238161],[0.281266,0.201904],[0.279055,0.144772],[0.276938,0.110808],[0.274908,0.068721],[0.272958,0.027006],[0.271085,0.020360],[0.269283,-0.007647],[0.267546,-0.029978],[0.265873,-0.053412],[0.264257,-0.087545],[0.262697,-0.130713],[0.261189,-0.163860],[0.259730,-0.178994],[0.258318,-0.203983],[0.256949,-0.210950],[0.255622,-0.227912],[0.254335,-0.301176],[0.253085,-0.267144],[0.251871,-0.301572],[0.250690,-0.287217],[0.249543,-0.338079],[0.248425,-0.383017],[0.247338,-0.405609],[0.246279,-0.409002],[0.245246,-0.426059],[0.244239,-0.453772],[0.243257,-0.433920],[0.242299,-0.479873],[0.241363,-0.532755],[0.240449,-0.498084],[0.239556,-0.537640],[0.238683,-0.569490],[0.237830,-0.578025],[0.236994,-0.555375],[0.236177,-0.634903],[0.235377,-0.566776],[0.234594,-0.570162],[0.233827,-0.615220],[0.233075,-0.633522],[0.232338,-0.638669],[0.231616,-0.723468],[0.230908,-0.665569],[0.230213,-0.689656],[0.229531,-0.750605],[0.228862,-0.773872],[0.228205,-0.758607],[0.227560,-0.756463],[0.226926,-0.781084],[0.226304,-0.863736],[0.225692,-0.882912],[0.225091,-0.859107],[0.224500,-0.878248],[0.223919,-0.899567],[0.223347,-0.923577],[0.222785,-0.813089],[0.222232,-0.918965],[0.221687,-0.809083],[0.221151,-0.865149],[0.220624,-0.912317],[0.220105,-0.939560],[0.219593,-1.060264],[0.219089,-0.880166]



n=50000 I=3 p=0.5  q=0.05  r=0.8 N=500
[1.442695,10.892309],[0.910239,7.066381],[0.721348,5.406419],[0.621335,4.461413],[0.558111,3.800574],[0.513898,3.334909],[0.480898,2.966128],[0.455120,2.668648],[0.434294,2.423377],[0.417032,2.214149],[0.402430,2.035126],[0.389871,1.877682],[0.378923,1.736173],[0.369269,1.612436],[0.360674,1.500428],[0.352956,1.391753],[0.345976,1.297207],[0.339623,1.209337],[0.333808,1.136126],[0.328459,1.051248],[0.323515,0.979763],[0.318929,0.920723],[0.314658,0.852403],[0.310667,0.790862],[0.306928,0.727321],[0.303413,0.681020],[0.300102,0.638328],[0.296974,0.587075],[0.294014,0.541707],[0.291207,0.496540],[0.288539,0.439195],[0.286000,0.402843],[0.283578,0.368552],[0.281266,0.335640],[0.279055,0.309718],[0.276938,0.272596],[0.274908,0.237447],[0.272958,0.196207],[0.271085,0.154478],[0.269283,0.131896],[0.267546,0.104889],[0.265873,0.079395],[0.264257,0.071357],[0.262697,0.018754],[0.261189,0.008227],[0.259730,-0.037367],[0.258318,-0.041982],[0.256949,-0.071193],[0.255622,-0.081148],[0.254335,-0.144757],[0.253085,-0.115332],[0.251871,-0.163738],[0.250690,-0.200178],[0.249543,-0.212939],[0.248425,-0.196171],[0.247338,-0.235445],[0.246279,-0.268602],[0.245246,-0.287228],[0.244239,-0.272264],[0.243257,-0.289653],[0.242299,-0.326394],[0.241363,-0.358960],[0.240449,-0.417725],[0.239556,-0.395330],[0.238683,-0.381771],[0.237830,-0.415892],[0.236994,-0.443370],[0.236177,-0.444929],[0.235377,-0.466165],[0.234594,-0.461239],[0.233827,-0.446737],[0.233075,-0.536676],[0.232338,-0.485001],[0.231616,-0.562924],[0.230908,-0.657467],[0.230213,-0.599403],[0.229531,-0.610383],[0.228862,-0.629112],[0.228205,-0.606856],[0.227560,-0.655919],[0.226926,-0.698732],[0.226304,-0.677945],[0.225692,-0.704964],[0.225091,-0.821505],[0.224500,-0.639221],[0.223919,-0.699425],[0.223347,-0.660328],[0.222785,-0.706247],[0.222232,-0.726735],[0.221687,-0.792654],[0.221151,-0.723203],[0.220624,-0.733406],[0.220105,-0.803307],[0.219593,-0.882190],[0.219089,-0.857083],[0.218593,-0.855141],[0.218104,-0.931020],[0.217622,-1.002187],[0.217147,-1.000000],[0.216679,-0.870483],[0.216217,-0.995718],[0.215762,-0.954284],[0.215313,-0.919108],[0.214871,-0.863218],[0.214434,-1.097044],[0.214003,-0.859733],[0.213578,-1.092664],[0.213158,-1.090517],[0.212744,-0.940935],[0.212335,-1.025222],[0.211932,-1.084242],[0.211533,-1.082204],[0.211140,-1.080190],[0.210751,-0.932121],[0.210367,-1.076238]



n=100000 I=3 p=0.5  q=0.05  r=0.8 N=500
[1.442695,11.866992],[0.910239,7.678574],[0.721348,5.891352],[0.621335,4.878962],[0.558111,4.175993],[0.513898,3.679722],[0.480898,3.289614],[0.455120,2.974305],[0.434294,2.714238],[0.417032,2.495793],[0.402430,2.304252],[0.389871,2.138520],[0.378923,1.990478],[0.369269,1.859022],[0.360674,1.745195],[0.352956,1.632378],[0.345976,1.532908],[0.339623,1.440209],[0.333808,1.351985],[0.328459,1.275556],[0.323515,1.204367],[0.318929,1.130956],[0.314658,1.066712],[0.310667,1.002327],[0.306928,0.942013],[0.303413,0.892550],[0.300102,0.833331],[0.296974,0.785340],[0.294014,0.743867],[0.291207,0.695891],[0.288539,0.654106],[0.286000,0.603520],[0.283578,0.565963],[0.281266,0.524390],[0.279055,0.480946],[0.276938,0.454974],[0.274908,0.424029],[0.272958,0.385008],[0.271085,0.365724],[0.269283,0.321339],[0.267546,0.292320],[0.265873,0.272415],[0.264257,0.235066],[0.262697,0.205929],[0.261189,0.181043],[0.259730,0.157243],[0.258318,0.124938],[0.256949,0.110278],[0.255622,0.096737],[0.254335,0.054710],[0.253085,0.055663],[0.251871,0.010362],[0.250690,-0.019273],[0.249543,-0.038218],[0.248425,-0.058559],[0.247338,-0.088219],[0.246279,-0.106093],[0.245246,-0.118029],[0.244239,-0.123141],[0.243257,-0.146314],[0.242299,-0.165059],[0.241363,-0.209383],[0.240449,-0.198500],[0.239556,-0.211262],[0.238683,-0.295460],[0.237830,-0.294403],[0.236994,-0.259892],[0.236177,-0.267637],[0.235377,-0.303014],[0.234594,-0.323347],[0.233827,-0.335655],[0.233075,-0.324983],[0.232338,-0.364822],[0.231616,-0.415929],[0.230908,-0.362575],[0.230213,-0.392225],[0.229531,-0.441652],[0.228862,-0.440364],[0.228205,-0.451960],[0.227560,-0.471384],[0.226926,-0.496800],[0.226304,-0.550013],[0.225692,-0.486178],[0.225091,-0.505175],[0.224500,-0.503848],[0.223919,-0.583015],[0.223347,-0.547961],[0.222785,-0.546582],[0.222232,-0.566923],[0.221687,-0.616428],[0.221151,-0.558569],[0.220624,-0.660930],[0.220105,-0.598266],[0.219593,-0.596876],[0.219089,-0.647740],[0.218593,-0.600884],[0.218104,-0.592829],[0.217622,-0.700499],[0.217147,-0.734261],[0.216679,-0.697463],[0.216217,-0.647730],[0.215762,-0.683985],[0.215313,-0.728060],[0.214871,-0.726563],[0.214434,-0.690236],[0.214003,-0.946503],[0.213578,-0.763659],[0.213158,-0.720773],[0.212744,-0.908141],[0.212335,-0.774952],[0.211932,-0.790442],[0.211533,-0.788956],[0.211140,-0.805860],[0.210751,-0.824463],[0.210367,-0.869904],[0.209988,-0.967031],[0.209614,-0.820013],[0.209243,-0.893197],[0.208878,-0.863744],[0.208516,-1.006782],[0.208159,-0.888568],[0.207806,-0.887060],[0.207457,-0.955374],[0.207112,-0.916023],[0.206770,-0.952213],[0.206433,-0.913022],[0.206099,-1.137969],[0.205769,-0.910086],[0.205443,-0.908642],[0.205120,-1.049393],[0.204800,-0.988841],[0.204484,-0.941685],[0.204172,-1.127326],[0.203862,-1.266924],[0.203556,-1.265020],[0.203253,-1.122252],[0.202953,-0.934632],[0.202656,-1.118956],[0.202362,-1.117333],[0.202071,-1.115726],[0.201783,-1.114135],[0.201497,-1.252227],[0.201215,-1.250471],[0.200935,-1.109455],[0.200658,-1.247010],[0.200383,-1.025161],[0.200112,-1.243615],[0.199842,-0.964901],[0.199575,-1.240283],[0.199311,-1.019675],[0.199049,-1.237014]


n=200000 I=3 p=0.5  q=0.05  r=0.8 N=500
[1.442695,12.795891],[0.910239,8.275669],[0.721348,6.369812],[0.621335,5.294605],[0.558111,4.553166],[0.513898,4.028859],[0.480898,3.615765],[0.455120,3.286280],[0.434294,3.013155],[0.417032,2.784461],[0.402430,2.583604],[0.389871,2.409729],[0.378923,2.254580],[0.369269,2.116994],[0.360674,1.990637],[0.352956,1.876152],[0.345976,1.773732],[0.339623,1.678622],[0.333808,1.585137],[0.328459,1.505631],[0.323515,1.427295],[0.318929,1.354512],[0.314658,1.284891],[0.310667,1.226098],[0.306928,1.164278],[0.303413,1.102828],[0.300102,1.049435],[0.296974,0.993666],[0.294014,0.945783],[0.291207,0.899018],[0.288539,0.856547],[0.286000,0.806095],[0.283578,0.770242],[0.281266,0.728020],[0.279055,0.688736],[0.276938,0.659448],[0.274908,0.619475],[0.272958,0.575072],[0.271085,0.550300],[0.269283,0.519108],[0.267546,0.482306],[0.265873,0.456608],[0.264257,0.431779],[0.262697,0.393830],[0.261189,0.370818],[0.259730,0.340375],[0.258318,0.316275],[0.256949,0.302380],[0.255622,0.261545],[0.254335,0.236078],[0.253085,0.218598],[0.251871,0.193501],[0.250690,0.164053],[0.249543,0.137931],[0.248425,0.115828],[0.247338,0.116250],[0.246279,0.073909],[0.245246,0.064721],[0.244239,0.038764],[0.243257,0.025824],[0.242299,0.001931],[0.241363,-0.005863],[0.240449,-0.031833],[0.239556,-0.046374],[0.238683,-0.064876],[0.237830,-0.080118],[0.236994,-0.088628],[0.236177,-0.120645],[0.235377,-0.129030],[0.234594,-0.152507],[0.233827,-0.149336],[0.233075,-0.171070],[0.232338,-0.191804],[0.231616,-0.222892],[0.230908,-0.227098],[0.230213,-0.225186],[0.229531,-0.254472],[0.228862,-0.284886],[0.228205,-0.277816],[0.227560,-0.238897],[0.226926,-0.270207],[0.226304,-0.304848],[0.225692,-0.314688],[0.225091,-0.321231],[0.224500,-0.344041],[0.223919,-0.369524],[0.223347,-0.406527],[0.222785,-0.400070],[0.222232,-0.391186],[0.221687,-0.409048],[0.221151,-0.394488],[0.220624,-0.503636],[0.220105,-0.455941],[0.219593,-0.454881],[0.219089,-0.464527],[0.218593,-0.452810],[0.218104,-0.477486],[0.217622,-0.528913],[0.217147,-0.475391],[0.216679,-0.482246],[0.216217,-0.562963],[0.215762,-0.505619],[0.215313,-0.598705],[0.214871,-0.584040],[0.214434,-0.564195],[0.214003,-0.641096],[0.213578,-0.639822],[0.213158,-0.665814],[0.212744,-0.674417],[0.212335,-0.619758],[0.211932,-0.682182],[0.211533,-0.642332],[0.211140,-0.624237],[0.210751,-0.586019],[0.210367,-0.687937],[0.209988,-0.655912],[0.209614,-0.721494],[0.209243,-0.707534],[0.208878,-0.732442],[0.208516,-0.705076],[0.208159,-0.744283],[0.207806,-0.758420],[0.207457,-0.741772],[0.207112,-0.740538],[0.206770,-0.739318],[0.206433,-0.710546],[0.206099,-0.736918],[0.205769,-0.708262],[0.205443,-0.849540],[0.205120,-0.848205],[0.204800,-0.747452],[0.204484,-0.799948],[0.204172,-0.798724],[0.203862,-0.778083],[0.203556,-0.817762],[0.203253,-0.795130],[0.202953,-0.866344],[0.202656,-0.978486],[0.202362,-0.836800],[0.202071,-1.033793],[0.201783,-0.929244],[0.201497,-0.833225],[0.201215,-1.029414],[0.200935,-0.925340],[0.200658,-0.968839],[0.200383,-1.245304],[0.200112,-1.104908],[0.199842,-0.781788],[0.199575,-0.963613],[0.199311,-1.019675],[0.199049,-0.961073],[0.198790,-0.959820],[0.198533,-1.015693],[0.198278,-1.232220],[0.198025,-1.093390],[0.197775,-0.954921],[0.197527,-1.090638],[0.197281,-1.009290],[0.197038,-1.087935],[0.196796,-1.223010],[0.196556,-0.949036],[0.196319,-1.220046]

===============================================================================================

n=3125 I=5 p=0.5  q=0.4  r=0.3 N=500
[1.442695,-3.411195],[0.910239,-0.527774],[0.721348,0.112020],[0.621335,0.406606],[0.558111,0.583736],[0.513898,0.619131],[0.480898,0.668107],[0.455120,0.679859],[0.434294,0.696007],[0.417032,0.655205],[0.402430,0.648650],[0.389871,0.621344],[0.378923,0.588978],[0.369269,0.545091],[0.360674,0.527257],[0.352956,0.498016],[0.345976,0.474572],[0.339623,0.428943],[0.333808,0.385756],[0.328459,0.361505],[0.323515,0.337231],[0.318929,0.327006],[0.314658,0.289072],[0.310667,0.244665],[0.306928,0.233512],[0.303413,0.196974],[0.300102,0.177394],[0.296974,0.136594],[0.294014,0.139288],[0.291207,0.068685],[0.288539,0.061602],[0.286000,0.058741],[0.283578,0.032138],[0.281266,0.017448],[0.279055,-0.020251],[0.276938,-0.053611],[0.274908,-0.062722],[0.272958,-0.104468],[0.271085,-0.091321],[0.269283,-0.121866],[0.267546,-0.129628],[0.265873,-0.138487],[0.264257,-0.164796],[0.262697,-0.174833],[0.261189,-0.220436],[0.259730,-0.202820],[0.258318,-0.227808],[0.256949,-0.252709],[0.255622,-0.221752],[0.254335,-0.288213],[0.253085,-0.285230],[0.251871,-0.324247],[0.250690,-0.301824],[0.249543,-0.315883],[0.248425,-0.334647],[0.247338,-0.363507],[0.246279,-0.343393],[0.245246,-0.375834],[0.244239,-0.393088],[0.243257,-0.417137],[0.242299,-0.407549],[0.241363,-0.427685],[0.240449,-0.462660],[0.239556,-0.442019],[0.238683,-0.449649],[0.237830,-0.441863],[0.236994,-0.449607],[0.236177,-0.543818],[0.235377,-0.495172],[0.234594,-0.513587],[0.233827,-0.543131],[0.233075,-0.510262],[0.232338,-0.544464],[0.231616,-0.667611],[0.230908,-0.583210],[0.230213,-0.564806],[0.229531,-0.542717],[0.228862,-0.636378],[0.228205,-0.582161],[0.227560,-0.647934],[0.226926,-0.630996],[0.226304,-0.560540],[0.225692,-0.667261],[0.225091,-0.693080],[0.224500,-0.603511],[0.223919,-0.653567],[0.223347,-0.697639],[0.222785,-0.676498],[0.222232,-0.684276],[0.221687,-0.713584],[0.221151,-0.723203],[0.220624,-0.733406],[0.220105,-0.820924],[0.219593,-0.859053],[0.219089,-0.817138],[0.218593,-0.714836],[0.218104,-0.779842],[0.217622,-0.763105],[0.217147,-0.721849],[0.216679,-0.847653],[0.216217,-0.806427],[0.215762,-0.866800],[0.215313,-0.952299],[0.214871,-0.840579],[0.214434,-0.838871],[0.214003,-0.884939],[0.213578,-0.815166],[0.213158,-0.856339],[0.212744,-0.854675],[0.212335,-0.791948],[0.211932,-0.904673],[0.211533,-0.827523],[0.211140,-0.972335],[0.210751,-1.017573],[0.210367,-0.968777],[0.209988,-0.928746],[0.209614,-0.927089],[0.209243,-0.818565],[0.208878,-1.153310],[0.208516,-1.006782],[0.208159,-0.888568],[0.207806,-1.003352],[0.207457,-1.061348],[0.207112,-1.000000],[0.206770,-1.141675]

n=6250 I=5 p=0.5  q=0.4  r=0.3 N=500
[1.442695,-2.717857],[0.910239,-0.653042],[0.721348,0.142257],[0.621335,0.459807],[0.558111,0.616486],[0.513898,0.719559],[0.480898,0.756544],[0.455120,0.772209],[0.434294,0.777862],[0.417032,0.765046],[0.402430,0.751780],[0.389871,0.735714],[0.378923,0.725027],[0.369269,0.693013],[0.360674,0.670306],[0.352956,0.645690],[0.345976,0.632365],[0.339623,0.591698],[0.333808,0.576145],[0.328459,0.548145],[0.323515,0.521066],[0.318929,0.489877],[0.314658,0.456762],[0.310667,0.436676],[0.306928,0.428698],[0.303413,0.393501],[0.300102,0.364953],[0.296974,0.353843],[0.294014,0.326321],[0.291207,0.294585],[0.288539,0.293560],[0.286000,0.265696],[0.283578,0.259386],[0.281266,0.215823],[0.279055,0.207838],[0.276938,0.178336],[0.274908,0.168524],[0.272958,0.135032],[0.271085,0.134105],[0.269283,0.102643],[0.267546,0.092684],[0.265873,0.084087],[0.264257,0.064821],[0.262697,0.061129],[0.261189,0.057026],[0.259730,0.028040],[0.258318,-0.007868],[0.256949,0.004584],[0.255622,-0.006734],[0.254335,-0.030211],[0.253085,-0.065491],[0.251871,-0.084848],[0.250690,-0.074808],[0.249543,-0.112149],[0.248425,-0.090031],[0.247338,-0.108076],[0.246279,-0.125805],[0.245246,-0.148407],[0.244239,-0.149594],[0.243257,-0.151700],[0.242299,-0.164103],[0.241363,-0.183264],[0.240449,-0.198500],[0.239556,-0.207815],[0.238683,-0.209342],[0.237830,-0.249679],[0.236994,-0.254282],[0.236177,-0.233547],[0.235377,-0.240474],[0.234594,-0.274753],[0.233827,-0.241502],[0.233075,-0.295038],[0.232338,-0.282848],[0.231616,-0.321088],[0.230908,-0.343411],[0.230213,-0.304861],[0.229531,-0.339341],[0.228862,-0.355003],[0.228205,-0.320040],[0.227560,-0.326659],[0.226926,-0.343595],[0.226304,-0.380645],[0.225692,-0.347967],[0.225091,-0.415329],[0.224500,-0.363575],[0.223919,-0.404820],[0.223347,-0.401079],[0.222785,-0.416786],[0.222232,-0.456847],[0.221687,-0.439052],[0.221151,-0.480243],[0.220624,-0.436946],[0.220105,-0.463042],[0.219593,-0.431745],[0.219089,-0.500133],[0.218593,-0.526360],[0.218104,-0.540230],[0.217622,-0.468794],[0.217147,-0.491483],[0.216679,-0.486296],[0.216217,-0.540768],[0.215762,-0.561778],[0.215313,-0.523302],[0.214871,-0.537400],[0.214434,-0.521164],[0.214003,-0.563061],[0.213578,-0.608123],[0.213158,-0.585945],[0.212744,-0.598537],[0.212335,-0.547193],[0.211932,-0.596251],[0.211533,-0.602301],[0.211140,-0.601181],[0.210751,-0.623088],[0.210367,-0.630204],[0.209988,-0.655912],[0.209614,-0.674720],[0.209243,-0.610734],[0.208878,-0.652443],[0.208516,-0.624659],[0.208159,-0.680715],[0.207806,-0.649095],[0.207457,-0.583661],[0.207112,-0.656562],[0.206770,-0.655480],[0.206433,-0.618418],[0.206099,-0.685123],[0.205769,-0.721542],[0.205443,-0.682940],[0.205120,-0.706027],[0.204800,-0.704927],[0.204484,-0.703839],[0.204172,-0.715940],[0.203862,-0.689338],[0.203556,-0.817762],[0.203253,-0.867625],[0.202953,-0.793956],[0.202656,-0.792794],[0.202362,-0.772357],[0.202071,-0.835597],[0.201783,-0.736438],[0.201497,-0.891192],[0.201215,-0.832057],[0.200935,-0.857731],[0.200658,-0.887479],[0.200383,-0.783905],[0.200112,-0.827495],[0.199842,-0.802843],[0.199575,-0.851927],[0.199311,-0.779710],[0.199049,-1.018335],[0.198790,-0.848574],[0.198533,-1.096191],[0.198278,-0.876953],[0.198025,-1.013097],[0.197775,-0.754851],[0.197527,-1.010548],[0.197281,-0.842134],[0.197038,-0.951359],[0.196796,-0.840063],[0.196556,-1.005582],[0.196319,-0.947890],[0.196084,-0.946753],[0.195850,-0.945626],[0.195619,-0.944508],[0.195389,-0.864176],[0.195161,-0.807025],[0.194936,-1.076329],[0.194712,-1.210057],[0.194490,-0.830217],[0.194269,-0.937993],[0.194051,-0.992763],[0.193834,-0.892638],[0.193619,-0.990553],[0.193405,-0.933822],[0.193194,-0.932800],[0.192984,-1.065552],[0.192775,-1.064401],[0.192569,-1.063260],[0.192363,-0.984130],[0.192160,-1.194197]


n=12500 I=5 p=0.5  q=0.4  r=0.3 N=100
[1.442695,-3.643856],[0.910239,-0.698946],[0.721348,0.075280],[0.621335,0.431918],[0.558111,0.616486],[0.513898,0.731581],[0.480898,0.788004],[0.455120,0.817735],[0.434294,0.832509],[0.417032,0.845913],[0.402430,0.829724],[0.389871,0.821386],[0.378923,0.809312],[0.369269,0.790869],[0.360674,0.769994],[0.352956,0.749910],[0.345976,0.724162],[0.339623,0.711451],[0.333808,0.680247],[0.328459,0.666163],[0.323515,0.639812],[0.318929,0.611925],[0.314658,0.592731],[0.310667,0.575134],[0.306928,0.556319],[0.303413,0.537307],[0.300102,0.517326],[0.296974,0.487661],[0.294014,0.467258],[0.291207,0.446794],[0.288539,0.425791],[0.286000,0.413010],[0.283578,0.383607],[0.281266,0.366160],[0.279055,0.355585],[0.276938,0.325219],[0.274908,0.307101],[0.272958,0.303491],[0.271085,0.286374],[0.269283,0.268659],[0.267546,0.244293],[0.265873,0.232763],[0.264257,0.205700],[0.262697,0.189087],[0.261189,0.183642],[0.259730,0.171584],[0.258318,0.154974],[0.256949,0.143499],[0.255622,0.113344],[0.254335,0.104477],[0.253085,0.094734],[0.251871,0.087610],[0.250690,0.083274],[0.249543,0.051659],[0.248425,0.064412],[0.247338,0.027146],[0.246279,0.010605],[0.245246,0.010090],[0.244239,-0.000979],[0.243257,-0.020283],[0.242299,-0.007880],[0.241363,-0.040365],[0.240449,-0.063470],[0.239556,-0.055863],[0.238683,-0.073812],[0.237830,-0.086875],[0.236994,-0.094205],[0.236177,-0.092478],[0.235377,-0.126599],[0.234594,-0.142822],[0.233827,-0.142355],[0.233075,-0.125361],[0.232338,-0.149267],[0.231616,-0.188056],[0.230908,-0.171411],[0.230213,-0.168969],[0.229531,-0.170389],[0.228862,-0.228787],[0.228205,-0.203467],[0.227560,-0.200683],[0.226926,-0.246149],[0.226304,-0.226230],[0.225692,-0.228085],[0.225091,-0.252295],[0.224500,-0.231869],[0.223919,-0.293184],[0.223347,-0.279578],[0.222785,-0.265276],[0.222232,-0.284486],[0.221687,-0.309104],[0.221151,-0.325021],[0.220624,-0.314856],[0.220105,-0.319687],[0.219593,-0.320829],[0.219089,-0.346135],[0.218593,-0.370039],[0.218104,-0.330237],[0.217622,-0.398810],[0.217147,-0.369964],[0.216679,-0.346575],[0.216217,-0.356815],[0.215762,-0.433664],[0.215313,-0.391905],[0.214871,-0.445099],[0.214434,-0.430994],[0.214003,-0.411774],[0.213578,-0.402354],[0.213158,-0.372750],[0.212744,-0.421340],[0.212335,-0.408565],[0.211932,-0.449351],[0.211533,-0.418942],[0.211140,-0.494787],[0.210751,-0.507477],[0.210367,-0.476138],[0.209988,-0.492088],[0.209614,-0.466521],[0.209243,-0.503847],[0.208878,-0.587659],[0.208516,-0.488638],[0.208159,-0.536430],[0.207806,-0.558634],[0.207457,-0.504207],[0.207112,-0.589712],[0.206770,-0.512158],[0.206433,-0.516296],[0.206099,-0.531122],[0.205769,-0.530272],[0.205443,-0.546326],[0.205120,-0.577087],[0.204800,-0.556668],[0.204484,-0.612580],[0.204172,-0.581340],[0.203862,-0.595027],[0.203556,-0.541308],[0.203253,-0.578724],[0.202953,-0.570990],[0.202656,-0.599154],[0.202362,-0.576187],[0.202071,-0.622199],[0.201783,-0.630281],[0.201497,-0.669825],[0.201215,-0.668886],[0.200935,-0.667955],[0.200658,-0.636103],[0.200383,-0.608475],[0.200112,-0.616166],[0.199842,-0.745352],[0.199575,-0.699823],[0.199311,-0.651781],[0.199049,-0.711711],[0.198790,-0.697068],[0.198533,-0.586964],[0.198278,-0.739518],[0.198025,-0.694388],[0.197775,-0.668756],[0.197527,-0.645947],[0.197281,-0.752966],[0.197038,-0.770816],[0.196796,-0.870399],[0.196556,-0.689237],[0.196319,-0.749293],[0.196084,-0.621602],[0.195850,-0.686760],[0.195619,-0.713941],[0.195389,-0.745744],[0.195161,-0.942300],[0.194936,-0.806091],[0.194712,-0.831165],[0.194490,-0.830217],[0.194269,-0.829277],[0.194051,-0.723751],[0.193834,-0.679690],[0.193619,-0.706643],[0.193405,-0.691531],[0.193194,-0.889690],[0.192984,-0.853538],[0.192775,-0.675978],[0.192569,-0.734979],[0.192363,-0.850794],[0.192160,-1.061002],[0.191958,-0.793776],[0.191757,-0.770361],[0.191558,-0.882156],[0.191360,-0.923947],[0.191164,-0.880343],[0.190969,-0.815191],[0.190776,-0.976010],[0.190584,-0.877673],[0.190394,-0.876796],[0.190205,-0.918368],[0.190017,-0.785751],[0.189830,-0.971172],[0.189645,-0.838773],[0.189462,-1.046105],[0.189279,-0.837153],[0.189098,-0.836351],[0.188918,-0.869999],[0.188739,-0.805670],[0.188562,-0.910435],[0.188385,-0.833200],[0.188210,-0.962883],[0.188036,-0.961993],[0.187864,-0.830892],[0.187692,-0.864354],[0.187522,-1.035393],[0.187352,-1.034458],[0.187184,-0.827887],[0.187017,-0.956778]

n=25000 I=5 p=0.5  q=0.4  r=0.3 N=500
[1.442695,-3.321928],[0.910239,-0.747289],[0.721348,0.028292],[0.621335,0.418124],[0.558111,0.658849],[0.513898,0.749102],[0.480898,0.815066],[0.455120,0.841125],[0.434294,0.877026],[0.417032,0.893065],[0.402430,0.882525],[0.389871,0.890551],[0.378923,0.866237],[0.369269,0.858743],[0.360674,0.848834],[0.352956,0.827842],[0.345976,0.809876],[0.339623,0.801288],[0.333808,0.779847],[0.328459,0.761324],[0.323515,0.744792],[0.318929,0.721541],[0.314658,0.706060],[0.310667,0.692459],[0.306928,0.667770],[0.303413,0.654632],[0.300102,0.633932],[0.296974,0.618504],[0.294014,0.607538],[0.291207,0.581108],[0.288539,0.565889],[0.286000,0.551168],[0.283578,0.543765],[0.281266,0.522114],[0.279055,0.495971],[0.276938,0.493143],[0.274908,0.465228],[0.272958,0.466118],[0.271085,0.440704],[0.269283,0.427183],[0.267546,0.411528],[0.265873,0.405505],[0.264257,0.389475],[0.262697,0.362066],[0.261189,0.353321],[0.259730,0.340655],[0.258318,0.323463],[0.256949,0.322629],[0.255622,0.301133],[0.254335,0.293274],[0.253085,0.266124],[0.251871,0.261837],[0.250690,0.248255],[0.249543,0.236707],[0.248425,0.236991],[0.247338,0.213843],[0.246279,0.211887],[0.245246,0.196468],[0.244239,0.185133],[0.243257,0.169826],[0.242299,0.150104],[0.241363,0.152879],[0.240449,0.134284],[0.239556,0.114085],[0.238683,0.120105],[0.237830,0.106672],[0.236994,0.093232],[0.236177,0.105327],[0.235377,0.080873],[0.234594,0.066195],[0.233827,0.050676],[0.233075,0.023482],[0.232338,0.036478],[0.231616,0.027074],[0.230908,0.019899],[0.230213,-0.006065],[0.229531,0.002738],[0.228862,-0.023098],[0.228205,-0.025060],[0.227560,-0.018480],[0.226926,-0.032124],[0.226304,-0.043260],[0.225692,-0.054921],[0.225091,-0.049105],[0.224500,-0.085922],[0.223919,-0.072318],[0.223347,-0.067855],[0.222785,-0.091224],[0.222232,-0.086361],[0.221687,-0.123064],[0.221151,-0.118191],[0.220624,-0.112700],[0.220105,-0.136442],[0.219593,-0.145293],[0.219089,-0.158083],[0.218593,-0.155933],[0.218104,-0.158272],[0.217622,-0.192973],[0.217147,-0.177289],[0.216679,-0.177889],[0.216217,-0.191727],[0.215762,-0.206509],[0.215313,-0.217596],[0.214871,-0.226807],[0.214434,-0.200816],[0.214003,-0.230869],[0.213578,-0.197846],[0.213158,-0.268320],[0.212744,-0.247794],[0.212335,-0.248684],[0.211932,-0.260888],[0.211533,-0.276968],[0.211140,-0.250025],[0.210751,-0.297283],[0.210367,-0.253277],[0.209988,-0.271856],[0.209614,-0.256604],[0.209243,-0.324572],[0.208878,-0.312504],[0.208516,-0.308272],[0.208159,-0.304124],[0.207806,-0.301824],[0.207457,-0.342358],[0.207112,-0.337518],[0.206770,-0.318794],[0.206433,-0.291192],[0.206099,-0.367638],[0.205769,-0.362208],[0.205443,-0.361633],[0.205120,-0.332189],[0.204800,-0.417838],[0.204484,-0.367206],[0.204172,-0.407343],[0.203862,-0.368560],[0.203556,-0.406114],[0.203253,-0.375034],[0.202953,-0.387750],[0.202656,-0.436554],[0.202362,-0.419187],[0.202071,-0.380676],[0.201783,-0.372321],[0.201497,-0.417396],[0.201215,-0.440511],[0.200935,-0.462670],[0.200658,-0.470223],[0.200383,-0.438691],[0.200112,-0.427653],[0.199842,-0.460154],[0.199575,-0.433390],[0.199311,-0.425942],[0.199049,-0.450521],[0.198790,-0.470031],[0.198533,-0.449352],[0.198278,-0.533020],[0.198025,-0.505172],[0.197775,-0.440173],[0.197527,-0.480074],[0.197281,-0.503274],[0.197038,-0.492798],[0.196796,-0.487452],[0.196556,-0.517158],[0.196319,-0.477137],[0.196084,-0.500218],[0.195850,-0.509933],[0.195619,-0.514690],[0.195389,-0.593309],[0.195161,-0.530468],[0.194936,-0.608894],[0.194712,-0.482289],[0.194490,-0.501204],[0.194269,-0.534021],[0.194051,-0.573713],[0.193834,-0.558708],[0.193619,-0.544729],[0.193405,-0.579391],[0.193194,-0.612441],[0.192984,-0.578128],[0.192775,-0.630408],[0.192569,-0.535460],[0.192363,-0.576269],[0.192160,-0.638784],[0.191958,-0.638112],[0.191757,-0.627078],[0.191558,-0.573856],[0.191360,-0.581076],[0.191164,-0.551012],[0.190969,-0.596505],[0.190776,-0.696268],[0.190584,-0.623243],[0.190394,-0.632914],[0.190205,-0.602965],[0.190017,-0.534596],[0.189830,-0.692816],[0.189645,-0.592370],[0.189462,-0.677430],[0.189279,-0.582812],[0.189098,-0.608683],[0.188918,-0.704607],[0.188739,-0.661825],[0.188562,-0.661202],[0.188385,-0.637005],[0.188210,-0.636413],[0.188036,-0.701320],[0.187864,-0.646630],[0.187692,-0.646040],[0.187522,-0.613227],[0.187352,-0.669888],[0.187184,-0.714428],[0.187017,-0.713790],[0.186851,-0.696898],[0.186686,-0.796906],[0.186522,-0.711902],[0.186359,-0.695065],[0.186198,-0.769958],[0.186037,-0.747381],[0.185877,-0.628524],[0.185718,-0.651232],[0.185561,-0.745469],[0.185404,-0.662921],[0.185248,-0.690921],[0.185093,-0.675528],[0.184940,-0.851678],[0.184787,-0.705278],[0.184635,-0.850274],[0.184484,-0.659631],[0.184333,-0.703548],[0.184184,-0.786227],[0.184036,-0.785594],[0.183888,-0.887871],[0.183742,-0.846163],[0.183596,-0.737576],[0.183451,-0.717666],[0.183307,-0.758006],[0.183164,-0.884374],[0.183022,-0.936338],[0.182880,-0.780660],[0.182739,-0.841546],[0.182600,-0.779462],[0.182460,-0.933467],[0.182322,-0.880309],[0.182185,-0.753364],[0.182048,-0.805170],[0.181912,-0.776527],[0.181777,-0.803970],[0.181642,-0.803376],[0.181508,-0.876379],[0.181375,-0.875737],[0.181243,-0.728123],[0.181111,-0.926566],[0.180981,-0.772552],[0.180850,-0.832847],[0.180721,-0.799302],[0.180592,-0.997133],[0.180464,-0.831069],[0.180337,-0.745723],[0.180210,-0.797042],[0.180084,-0.921310],[0.179959,-0.795930],[0.179834,-0.868295],[0.179710,-0.794830],[0.179587,-0.918764],[0.179464,-0.918136],[0.179342,-0.865918],[0.179220,-0.825339],[0.179099,-0.916271],[0.178979,-0.764007],[0.178859,-0.915043],[0.178740,-0.823129],[0.178622,-0.913828],[0.178504,-1.109332],[0.178387,-1.108603],[0.178270,-1.107878],[0.178154,-0.983669],[0.178038,-0.983031],[0.177923,-1.105723],[0.177809,-0.858517],[0.177695,-0.818316],[0.177582,-1.103600],[0.177469,-1.102900],[0.177357,-0.979268],[0.177245,-0.978652],[0.177134,-1.100818],[0.177023,-0.977427],[0.176913,-0.905087],[0.176804,-0.814211],[0.176695,-0.781494]

n=50000 I=5 p=0.5  q=0.4  r=0.3 N=500
[1.442695,-3.380822],[0.910239,-0.641919],[0.721348,0.118170],[0.621335,0.509905],[0.558111,0.702994],[0.513898,0.800728],[0.480898,0.874934],[0.455120,0.920528],[0.434294,0.934195],[0.417032,0.947206],[0.402430,0.948556],[0.389871,0.953149],[0.378923,0.950699],[0.369269,0.936612],[0.360674,0.932633],[0.352956,0.919106],[0.345976,0.904190],[0.339623,0.885190],[0.333808,0.877199],[0.328459,0.866728],[0.323515,0.856583],[0.318929,0.835368],[0.314658,0.817415],[0.310667,0.802389],[0.306928,0.791568],[0.303413,0.777538],[0.300102,0.763871],[0.296974,0.747978],[0.294014,0.724458],[0.291207,0.715551],[0.288539,0.698371],[0.286000,0.683185],[0.283578,0.676881],[0.281266,0.650884],[0.279055,0.637423],[0.276938,0.622709],[0.274908,0.609956],[0.272958,0.598596],[0.271085,0.587812],[0.269283,0.561032],[0.267546,0.560462],[0.265873,0.551266],[0.264257,0.533789],[0.262697,0.522065],[0.261189,0.506454],[0.259730,0.500770],[0.258318,0.486994],[0.256949,0.468485],[0.255622,0.459373],[0.254335,0.443996],[0.253085,0.436097],[0.251871,0.430108],[0.250690,0.415988],[0.249543,0.400923],[0.248425,0.394604],[0.247338,0.376913],[0.246279,0.366116],[0.245246,0.361005],[0.244239,0.348870],[0.243257,0.338197],[0.242299,0.324868],[0.241363,0.318637],[0.240449,0.305043],[0.239556,0.300381],[0.238683,0.293913],[0.237830,0.283806],[0.236994,0.265677],[0.236177,0.264761],[0.235377,0.241676],[0.234594,0.236632],[0.233827,0.238403],[0.233075,0.229073],[0.232338,0.223250],[0.231616,0.204312],[0.230908,0.195318],[0.230213,0.185661],[0.229531,0.180139],[0.228862,0.177727],[0.228205,0.169531],[0.227560,0.147968],[0.226926,0.153633],[0.226304,0.128446],[0.225692,0.126816],[0.225091,0.117578],[0.224500,0.109135],[0.223919,0.108852],[0.223347,0.100462],[0.222785,0.089439],[0.222232,0.079487],[0.221687,0.082982],[0.221151,0.067349],[0.220624,0.068810],[0.220105,0.060105],[0.219593,0.050751],[0.219089,0.052711],[0.218593,0.032444],[0.218104,0.029723],[0.217622,0.023103],[0.217147,0.015906],[0.216679,-0.003495],[0.216217,0.004705],[0.215762,-0.020823],[0.215313,-0.020780],[0.214871,-0.029923],[0.214434,-0.028389],[0.214003,-0.044567],[0.213578,-0.038769],[0.213158,-0.034642],[0.212744,-0.069887],[0.212335,-0.049515],[0.211932,-0.060969],[0.211533,-0.061986],[0.211140,-0.053002],[0.210751,-0.067484],[0.210367,-0.091921],[0.209988,-0.074298],[0.209614,-0.099528],[0.209243,-0.107586],[0.208878,-0.122608],[0.208516,-0.142045],[0.208159,-0.114830],[0.207806,-0.149942],[0.207457,-0.099842],[0.207112,-0.129159],[0.206770,-0.154364],[0.206433,-0.160301],[0.206099,-0.140399],[0.205769,-0.159786],[0.205443,-0.157754],[0.205120,-0.175997],[0.204800,-0.175723],[0.204484,-0.182318],[0.204172,-0.182039],[0.203862,-0.209412],[0.203556,-0.190629],[0.203253,-0.194536],[0.202953,-0.201786],[0.202656,-0.211598],[0.202362,-0.234408],[0.202071,-0.210987],[0.201783,-0.232456],[0.201497,-0.241258],[0.201215,-0.238273],[0.200935,-0.217956],[0.200658,-0.247010],[0.200383,-0.268396],[0.200112,-0.266510],[0.199842,-0.235345],[0.199575,-0.248431],[0.199311,-0.249490],[0.199049,-0.274355],[0.198790,-0.258815],[0.198533,-0.261422],[0.198278,-0.282966],[0.198025,-0.271378],[0.197775,-0.278979],[0.197527,-0.310161],[0.197281,-0.300511],[0.197038,-0.281196],[0.196796,-0.303416],[0.196556,-0.287173],[0.196319,-0.306385],[0.196084,-0.327717],[0.195850,-0.303797],[0.195619,-0.287496],[0.195389,-0.320418],[0.195161,-0.352830],[0.194936,-0.352422],[0.194712,-0.369391],[0.194490,-0.322995],[0.194269,-0.344237],[0.194051,-0.376059],[0.193834,-0.350430],[0.193619,-0.352417],[0.193405,-0.333812],[0.193194,-0.397153],[0.192984,-0.335265],[0.192775,-0.363165],[0.192569,-0.373187],[0.192363,-0.362388],[0.192160,-0.386225],[0.191958,-0.391636],[0.191757,-0.394199],[0.191558,-0.382177],[0.191360,-0.415550],[0.191164,-0.399050],[0.190969,-0.404905],[0.190776,-0.395188],[0.190584,-0.442687],[0.190394,-0.430930],[0.190205,-0.437962],[0.190017,-0.484742],[0.189830,-0.474773],[0.189645,-0.436675],[0.189462,-0.443986],[0.189279,-0.464379],[0.189098,-0.447114],[0.188918,-0.427590],[0.188739,-0.434588],[0.188562,-0.426784],[0.188385,-0.419275],[0.188210,-0.405436],[0.188036,-0.432970],[0.187864,-0.465327],[0.187692,-0.460485],[0.187522,-0.460067],[0.187352,-0.482811],[0.187184,-0.482378],[0.187017,-0.467736],[0.186851,-0.471935],[0.186686,-0.445427],[0.186522,-0.531087],[0.186359,-0.518195],[0.186198,-0.495148],[0.186037,-0.439877],[0.185877,-0.483967],[0.185718,-0.478600],[0.185561,-0.541609],[0.185404,-0.509652],[0.185248,-0.527460],[0.185093,-0.514675],[0.184940,-0.433389],[0.184787,-0.486190],[0.184635,-0.532192],[0.184484,-0.490590],[0.184333,-0.567584],[0.184184,-0.551767],[0.184036,-0.574848],[0.183888,-0.494338],[0.183742,-0.529618],[0.183596,-0.643791],[0.183451,-0.581556],[0.183307,-0.630947],[0.183164,-0.541527],[0.183022,-0.534199],[0.182880,-0.547860],[0.182739,-0.470924],[0.182600,-0.526326],[0.182460,-0.539447],[0.182322,-0.596224],[0.182185,-0.506586],[0.182048,-0.568638],[0.181912,-0.604718],[0.181777,-0.585116],[0.181642,-0.551566],[0.181508,-0.676972],[0.181375,-0.624297],[0.181243,-0.550354],[0.181111,-0.522036],[0.180981,-0.573724],[0.180850,-0.690254],[0.180721,-0.611089],[0.180592,-0.706481],[0.180464,-0.590149],[0.180337,-0.644804],[0.180210,-0.599061],[0.180084,-0.657246],[0.179959,-0.643452],[0.179834,-0.618992],[0.179710,-0.569696],[0.179587,-0.618141],[0.179464,-0.702067],[0.179342,-0.765555],[0.179220,-0.586080],[0.179099,-0.616463],[0.178979,-0.639948],[0.178859,-0.652775],[0.178740,-0.626763],[0.178622,-0.626348],[0.178504,-0.651478],[0.178387,-0.637830],[0.178270,-0.613608],[0.178154,-0.860182],[0.178038,-0.649779],[0.177923,-0.735742],[0.177809,-0.735269],[0.177695,-0.662749],[0.177582,-0.758043],[0.177469,-0.694262],[0.177357,-0.816758],[0.177245,-0.732938],[0.177134,-0.732478],[0.177023,-0.660244],[0.176913,-0.692089],[0.176804,-0.710288],[0.176695,-0.691233],[0.176586,-0.658613],[0.176478,-0.780536],[0.176371,-0.752873],[0.176264,-0.728879],[0.176157,-0.728439],[0.176051,-0.778647],[0.175945,-0.688303],[0.175840,-0.655832],[0.175736,-0.750163],[0.175632,-0.726266],[0.175528,-0.725838],[0.175425,-0.748836],[0.175322,-0.968035],[0.175220,-0.747961],[0.175118,-0.845526],[0.175017,-0.667989],[0.174916,-0.702705],[0.174816,-0.746235],[0.174716,-0.701900],[0.174616,-0.745384],[0.174517,-0.744960],[0.174418,-0.803226],[0.174320,-0.720843],[0.174222,-0.770559],[0.174125,-0.699527],[0.174028,-0.622246],[0.173931,-0.719235],[0.173835,-0.718838],[0.173740,-0.888851],[0.173644,-0.718048],[0.173549,-0.767582],[0.173455,-0.957724],[0.173361,-0.957204],[0.173267,-0.739624],[0.173174,-0.716102],[0.173081,-0.835688],[0.172988,-0.955147],[0.172896,-0.834796],[0.172804,-0.737649],[0.172713,-0.763882],[0.172622,-0.713820],[0.172531,-0.736483],[0.172441,-0.832598],[0.172351,-0.735714],[0.172261,-0.793293],[0.172172,-0.950641],[0.172083,-0.761098],[0.171995,-0.830445],[0.171907,-0.733817],[0.171819,-0.948691],[0.171731,-0.759542],[0.171644,-0.878132],[0.171558,-0.947249],[0.171471,-0.877246],[0.171385,-0.758011],[0.171299,-0.708352],[0.171214,-0.826675],[0.171129,-0.826265],[0.171044,-0.944414],[0.170960,-0.729776],[0.170876,-0.786912],[0.170792,-1.061406],[0.170709,-1.060887],[0.170626,-0.728349],[0.170543,-0.872496],[0.170460,-0.684804],[0.170378,-0.871654],[0.170296,-0.784244],[0.170215,-0.870818],[0.170134,-0.870402],[0.170053,-0.783121],[0.169972,-0.820678]


n=100000 I=5 p=0.5  q=0.4  r=0.3 N=500
[1.442695,-3.132894],[0.910239,-0.714777],[0.721348,0.066124],[0.621335,0.481365],[0.558111,0.700136],[0.513898,0.814182],[0.480898,0.901624],[0.455120,0.953171],[0.434294,0.998956],[0.417032,1.000227],[0.402430,1.024713],[0.389871,1.023791],[0.378923,1.021159],[0.369269,1.010341],[0.360674,1.008422],[0.352956,0.997876],[0.345976,0.983224],[0.339623,0.974275],[0.333808,0.964978],[0.328459,0.940977],[0.323515,0.936515],[0.318929,0.923202],[0.314658,0.913474],[0.310667,0.895136],[0.306928,0.879889],[0.303413,0.869295],[0.300102,0.855987],[0.296974,0.846243],[0.294014,0.830364],[0.291207,0.815933],[0.288539,0.795456],[0.286000,0.793245],[0.283578,0.772781],[0.281266,0.759387],[0.279055,0.747349],[0.276938,0.736727],[0.274908,0.731595],[0.272958,0.710466],[0.271085,0.698099],[0.269283,0.691317],[0.267546,0.676945],[0.265873,0.660757],[0.264257,0.657403],[0.262697,0.644732],[0.261189,0.627300],[0.259730,0.621907],[0.258318,0.608923],[0.256949,0.592007],[0.255622,0.592750],[0.254335,0.575616],[0.253085,0.569021],[0.251871,0.560426],[0.250690,0.547119],[0.249543,0.539382],[0.248425,0.520285],[0.247338,0.522893],[0.246279,0.504684],[0.245246,0.495777],[0.244239,0.490157],[0.243257,0.476807],[0.242299,0.462249],[0.241363,0.461036],[0.240449,0.447918],[0.239556,0.437005],[0.238683,0.432545],[0.237830,0.424303],[0.236994,0.402893],[0.236177,0.406710],[0.235377,0.394134],[0.234594,0.398469],[0.233827,0.377077],[0.233075,0.368980],[0.232338,0.365127],[0.231616,0.351741],[0.230908,0.346068],[0.230213,0.332231],[0.229531,0.344313],[0.228862,0.323813],[0.228205,0.320766],[0.227560,0.317504],[0.226926,0.289286],[0.226304,0.301161],[0.225692,0.290472],[0.225091,0.280954],[0.224500,0.273280],[0.223919,0.265844],[0.223347,0.255701],[0.222785,0.238274],[0.222232,0.244295],[0.221687,0.236643],[0.221151,0.226911],[0.220624,0.218644],[0.220105,0.210651],[0.219593,0.203831],[0.219089,0.201100],[0.218593,0.196057],[0.218104,0.193653],[0.217622,0.171586],[0.217147,0.172785],[0.216679,0.173388],[0.216217,0.166311],[0.215762,0.149339],[0.215313,0.149244],[0.214871,0.141727],[0.214434,0.143205],[0.214003,0.136682],[0.213578,0.121465],[0.213158,0.109823],[0.212744,0.127165],[0.212335,0.108891],[0.211932,0.112457],[0.211533,0.100476],[0.211140,0.085610],[0.210751,0.081481],[0.210367,0.064994],[0.209988,0.085143],[0.209614,0.057878],[0.209243,0.065260],[0.208878,0.056403],[0.208516,0.065643],[0.208159,0.038299],[0.207806,0.042003],[0.207457,0.032217],[0.207112,0.029665],[0.206770,0.026730],[0.206433,0.006902],[0.206099,0.015480],[0.205769,0.008860],[0.205443,0.004872],[0.205120,-0.017550],[0.204800,-0.010505],[0.204484,-0.004131],[0.204172,-0.021512],[0.203862,-0.008747],[0.203556,-0.013899],[0.203253,-0.030183],[0.202953,-0.026406],[0.202656,-0.040712],[0.202362,-0.028181],[0.202071,-0.060845],[0.201783,-0.042520],[0.201497,-0.045973],[0.201215,-0.058962],[0.200935,-0.068253],[0.200658,-0.061507],[0.200383,-0.067504],[0.200112,-0.096307],[0.199842,-0.097475],[0.199575,-0.073478],[0.199311,-0.082214],[0.199049,-0.101017],[0.198790,-0.095029],[0.198533,-0.100755],[0.198278,-0.107325],[0.198025,-0.114113],[0.197775,-0.126311],[0.197527,-0.120983],[0.197281,-0.144798],[0.197038,-0.146268],[0.196796,-0.112009],[0.196556,-0.138616],[0.196319,-0.134514],[0.196084,-0.153119],[0.195850,-0.134971],[0.195619,-0.166924],[0.195389,-0.168572],[0.195161,-0.150702],[0.194936,-0.166342],[0.194712,-0.188400],[0.194490,-0.184133],[0.194269,-0.165773],[0.194051,-0.188784],[0.193834,-0.189602],[0.193619,-0.180337],[0.193405,-0.196521],[0.193194,-0.202819],[0.192984,-0.183705],[0.192775,-0.206837],[0.192569,-0.207745],[0.192363,-0.190221],[0.192160,-0.227550],[0.191958,-0.215157],[0.191757,-0.228330],[0.191558,-0.195705],[0.191360,-0.213317],[0.191164,-0.227624],[0.190969,-0.239048],[0.190776,-0.232250],[0.190584,-0.270404],[0.190394,-0.227964],[0.190205,-0.254762],[0.190017,-0.247393],[0.189830,-0.251385],[0.189645,-0.267511],[0.189462,-0.246670],[0.189279,-0.238261],[0.189098,-0.268295],[0.188918,-0.286046],[0.188739,-0.279034],[0.188562,-0.270677],[0.188385,-0.255224],[0.188210,-0.278252],[0.188036,-0.271510],[0.187864,-0.310024],[0.187692,-0.279139],[0.187522,-0.319490],[0.187352,-0.267374],[0.187184,-0.312843],[0.187017,-0.338106],[0.186851,-0.304500],[0.186686,-0.293138],[0.186522,-0.284122],[0.186359,-0.330221],[0.186198,-0.311195],[0.186037,-0.299415],[0.185877,-0.288327],[0.185718,-0.314388],[0.185561,-0.279283],[0.185404,-0.356745],[0.185248,-0.309608],[0.185093,-0.351144],[0.184940,-0.345985],[0.184787,-0.345699],[0.184635,-0.360394],[0.184484,-0.338081],[0.184333,-0.347261],[0.184184,-0.335245],[0.184036,-0.349138],[0.183888,-0.344019],[0.183742,-0.386544],[0.183596,-0.369013],[0.183451,-0.380014],[0.183307,-0.350216],[0.183164,-0.352435],[0.183022,-0.373405],[0.182880,-0.413925],[0.182739,-0.400064],[0.182600,-0.390228],[0.182460,-0.380881],[0.182322,-0.392752],[0.182185,-0.423176],[0.182048,-0.398549],[0.181912,-0.385701],[0.181777,-0.397956],[0.181642,-0.376267],[0.181508,-0.375990],[0.181375,-0.378616],[0.181243,-0.428542],[0.181111,-0.444340],[0.180981,-0.402795],[0.180850,-0.456779],[0.180721,-0.427308],[0.180592,-0.430887],[0.180464,-0.438604],[0.180337,-0.460048],[0.180210,-0.429975],[0.180084,-0.411093],[0.179959,-0.441512],[0.179834,-0.403605],[0.179710,-0.453899],[0.179587,-0.386859],[0.179464,-0.487801],[0.179342,-0.476916],[0.179220,-0.466634],[0.179099,-0.452356],[0.178979,-0.427038],[0.178859,-0.503205],[0.178740,-0.442729],[0.178622,-0.502536],[0.178504,-0.464769],[0.178387,-0.441853],[0.178270,-0.445859],[0.178154,-0.519990],[0.178038,-0.506930],[0.177923,-0.432428],[0.177809,-0.500249],[0.177695,-0.477688],[0.177582,-0.493787],[0.177469,-0.511537],[0.177357,-0.517664],[0.177245,-0.530979],[0.177134,-0.530646],[0.177023,-0.569816],[0.176913,-0.491929],[0.176804,-0.560483],[0.176695,-0.529330],[0.176586,-0.491019],[0.176478,-0.496505],[0.176371,-0.479393],[0.176264,-0.585942],[0.176157,-0.484233],[0.176051,-0.478524],[0.175945,-0.584884],[0.175840,-0.513238],[0.175736,-0.541111],[0.175632,-0.494124],[0.175528,-0.548274],[0.175425,-0.547951],[0.175322,-0.518342],[0.175220,-0.492966],[0.175118,-0.539209],[0.175017,-0.538897],[0.174916,-0.652385],[0.174816,-0.523701],[0.174716,-0.480271],[0.174616,-0.530231],[0.174517,-0.537358],[0.174418,-0.570378],[0.174320,-0.623290],[0.174222,-0.536450],[0.174125,-0.521632],[0.174028,-0.610239],[0.173931,-0.598675],[0.173835,-0.483370],[0.173740,-0.663114],[0.173644,-0.527280],[0.173549,-0.542093],[0.173455,-0.576605],[0.173361,-0.512543],[0.173267,-0.596388],[0.173174,-0.540919],[0.173081,-0.525569],[0.172988,-0.575053],[0.172896,-0.525008],[0.172804,-0.644508],[0.172713,-0.644167],[0.172622,-0.630010],[0.172531,-0.583396],[0.172441,-0.692761],[0.172351,-0.538349],[0.172261,-0.592927],[0.172172,-0.592620],[0.172083,-0.529864],[0.171995,-0.592009],[0.171907,-0.614661],[0.171819,-0.553064],[0.171731,-0.689911],[0.171644,-0.561306],[0.171558,-0.671137],[0.171471,-0.601274],[0.171385,-0.579521],[0.171299,-0.569440],[0.171214,-0.612185],[0.171129,-0.669461],[0.171044,-0.637944],[0.170960,-0.637629],[0.170876,-0.729417],[0.170792,-0.637004],[0.170709,-0.598600],[0.170626,-0.622725],[0.170543,-0.598018],[0.170460,-0.557434],[0.170378,-0.666523],[0.170296,-0.753195],[0.170215,-0.665884],[0.170134,-0.649351],[0.170053,-0.634245],[0.169972,-0.585047],[0.169892,-0.702530],[0.169812,-0.633347],[0.169732,-0.633049],[0.169652,-0.663684],[0.169573,-0.632458],[0.169494,-0.646912],[0.169416,-0.618310],[0.169338,-0.680294],[0.169260,-0.662148],[0.169182,-0.865534],[0.169105,-0.778755],[0.169027,-0.679048],[0.168950,-0.698638],[0.168874,-0.698322],[0.168798,-0.698006],[0.168722,-0.677819],[0.168646,-0.677515],[0.168570,-0.776295],[0.168495,-0.745228],[0.168420,-0.628156],[0.168345,-0.627878],[0.168271,-0.744237],[0.168197,-0.812106],[0.168123,-0.717665],[0.168049,-0.626773],[0.167976,-0.717037],[0.167903,-0.742607],[0.167830,-0.716414],[0.167757,-0.772549],[0.167685,-0.857873],[0.167612,-1.041645],[0.167540,-0.925068],[0.167469,-0.808592],[0.167397,-0.714569],[0.167326,-0.714265],[0.167255,-0.671928],[0.167185,-0.855315],[0.167114,-0.671361],[0.167044,-0.769265],[0.166974,-0.670798],[0.166904,-0.738192],[0.166835,-0.712166],[0.166765,-0.805195],[0.166696,-0.711576],[0.166627,-0.669406],[0.166559,-0.736664],[0.166490,-0.710697],[0.166422,-0.851415],[0.166354,-0.710116],[0.166287,-0.709827],[0.166219,-0.709539],[0.166152,-0.667495],[0.166085,-0.667226],[0.166018,-0.916661],[0.165951,-0.708396],[0.165885,-0.763928],[0.165819,-0.848327],[0.165753,-0.763319],[0.165687,-0.732808],[0.165621,-0.762714],[0.165556,-0.914111],[0.165491,-0.762113],[0.165426,-0.798728],[0.165361,-0.798415],[0.165297,-0.798104],[0.165232,-0.705326],[0.165168,-0.663543],[0.165104,-0.797174],[0.165040,-0.760039],[0.164977,-0.704236],[0.164913,-0.796254],[0.164850,-0.843374],[0.164787,-0.843052],[0.164725,-0.703160],[0.164662,-0.680905],[0.164600,-0.727999],[0.164537,-0.841773],[0.164475,-0.680134],[0.164414,-0.841140],[0.164352,-0.679623],[0.164291,-0.701307],[0.164229,-0.840197],[0.164168,-0.792656],[0.164107,-0.906113],[0.164047,-0.905778],[0.163986,-0.905443],[0.163926,-0.838644],[0.163866,-0.658311],[0.163806,-0.838029],[0.163746,-0.790617],[0.163686,-0.723960],[0.163627,-0.837114],[0.163568,-0.903132],[0.163508,-0.836509],[0.163450,-0.836207],[0.163391,-0.752442],[0.163332,-0.835607],[0.163274,-0.788337],[0.163215,-0.835010],[0.163157,-0.751368],[0.163100,-0.834416],[0.163042,-1.013241],[0.162984,-0.899911],[0.162927,-0.899594],[0.162870,-0.786385],[0.162812,-0.898962],[0.162755,-0.898648],[0.162699,-0.832366],[0.162642,-0.898022],[0.162586,-1.010406],[0.162529,-0.784743],[0.162473,-0.831213],[0.162417,-1.009360],[0.162362,-0.830641],[0.162306,-0.783664],[0.162250,-0.830072],[0.162195,-0.783128],[0.162140,-0.895249],[0.162085,-0.782596],[0.162030,-1.006952],[0.161975,-1.006612],[0.161921,-0.745672],[0.161866,-0.828107],[0.161812,-0.781278],[0.161758,-0.893139],[0.161704,-1.004925],[0.161650,-0.744425],[0.161596,-1.004257]


n=200000 I=5 p=0.5  q=0.4  r=0.3 N=500
[1.442695,-3.442222],[0.910239,-0.998181],[0.721348,0.091981],[0.621335,0.444198],[0.558111,0.713972],[0.513898,0.802025],[0.480898,0.909234],[0.455120,0.963369],[0.434294,1.005095],[0.417032,1.031955],[0.402430,1.041211],[0.389871,1.050189],[0.378923,1.045544],[0.369269,1.047087],[0.360674,1.033678],[0.352956,1.043468],[0.345976,1.029992],[0.339623,1.022577],[0.333808,1.020080],[0.328459,1.000094],[0.323515,0.991085],[0.318929,0.984370],[0.314658,0.974247],[0.310667,0.962229],[0.306928,0.952553],[0.303413,0.940116],[0.300102,0.927409],[0.296974,0.916010],[0.294014,0.906879],[0.291207,0.891262],[0.288539,0.884366],[0.286000,0.873902],[0.283578,0.862116],[0.281266,0.848995],[0.279055,0.835528],[0.276938,0.829272],[0.274908,0.821591],[0.272958,0.802990],[0.271085,0.796705],[0.269283,0.788514],[0.267546,0.774258],[0.265873,0.762375],[0.264257,0.749505],[0.262697,0.745910],[0.261189,0.736509],[0.259730,0.724950],[0.258318,0.712698],[0.256949,0.706468],[0.255622,0.694038],[0.254335,0.686195],[0.253085,0.682823],[0.251871,0.666315],[0.250690,0.658161],[0.249543,0.651470],[0.248425,0.639860],[0.247338,0.630072],[0.246279,0.625398],[0.245246,0.615110],[0.244239,0.606545],[0.243257,0.600960],[0.242299,0.584506],[0.241363,0.578676],[0.240449,0.576616],[0.239556,0.562097],[0.238683,0.555947],[0.237830,0.548856],[0.236994,0.539991],[0.236177,0.532647],[0.235377,0.534078],[0.234594,0.512043],[0.233827,0.513978],[0.233075,0.504324],[0.232338,0.491351],[0.231616,0.488085],[0.230908,0.484279],[0.230213,0.476923],[0.229531,0.464979],[0.228862,0.458124],[0.228205,0.446531],[0.227560,0.446998],[0.226926,0.430279],[0.226304,0.427736],[0.225692,0.416968],[0.225091,0.422775],[0.224500,0.405666],[0.223919,0.399259],[0.223347,0.406497],[0.222785,0.384838],[0.222232,0.388728],[0.221687,0.382627],[0.221151,0.372211],[0.220624,0.364157],[0.220105,0.363891],[0.219593,0.352894],[0.219089,0.337370],[0.218593,0.339770],[0.218104,0.330743],[0.217622,0.328574],[0.217147,0.324570],[0.216679,0.301246],[0.216217,0.307701],[0.215762,0.299864],[0.215313,0.299455],[0.214871,0.292544],[0.214434,0.281592],[0.214003,0.278245],[0.213578,0.279084],[0.213158,0.266427],[0.212744,0.260226],[0.212335,0.255943],[0.211932,0.254438],[0.211533,0.237960],[0.211140,0.242798],[0.210751,0.234879],[0.210367,0.218245],[0.209988,0.224299],[0.209614,0.215372],[0.209243,0.216782],[0.208878,0.210692],[0.208516,0.206025],[0.208159,0.193874],[0.207806,0.193545],[0.207457,0.189759],[0.207112,0.178715],[0.206770,0.180849],[0.206433,0.174083],[0.206099,0.165661],[0.205769,0.159415],[0.205443,0.158593],[0.205120,0.145434],[0.204800,0.149200],[0.204484,0.149561],[0.204172,0.136770],[0.203862,0.133832],[0.203556,0.135941],[0.203253,0.129386],[0.202953,0.118615],[0.202656,0.108011],[0.202362,0.105706],[0.202071,0.095479],[0.201783,0.112921],[0.201497,0.112991],[0.201215,0.092803],[0.200935,0.099891],[0.200658,0.083489],[0.200383,0.072232],[0.200112,0.077639],[0.199842,0.066096],[0.199575,0.053280],[0.199311,0.059814],[0.199049,0.062953],[0.198790,0.052461],[0.198533,0.046198],[0.198278,0.050797],[0.198025,0.036104],[0.197775,0.033404],[0.197527,0.025535],[0.197281,0.019519],[0.197038,0.011481],[0.196796,0.023354],[0.196556,0.017299],[0.196319,0.012915],[0.196084,-0.005166],[0.195850,0.006548],[0.195619,0.001946],[0.195389,-0.010434],[0.195161,-0.027628],[0.194936,0.005383],[0.194712,-0.026223],[0.194490,-0.029333],[0.194269,-0.021768],[0.194051,-0.028817],[0.193834,-0.037053],[0.193619,-0.033298],[0.193405,-0.040755],[0.193194,-0.022514],[0.192984,-0.045491],[0.192775,-0.066567],[0.192569,-0.053355],[0.192363,-0.056368],[0.192160,-0.058380],[0.191958,-0.051171],[0.191757,-0.076794],[0.191558,-0.079595],[0.191360,-0.076065],[0.191164,-0.065472],[0.190969,-0.064332],[0.190776,-0.089971],[0.190584,-0.085652],[0.190394,-0.086164],[0.190205,-0.095269],[0.190017,-0.102201],[0.189830,-0.093832],[0.189645,-0.105277],[0.189462,-0.105175],[0.189279,-0.098591],[0.189098,-0.112363],[0.188918,-0.113630],[0.188739,-0.104774],[0.188562,-0.126967],[0.188385,-0.126848],[0.188210,-0.109128],[0.188036,-0.141173],[0.187864,-0.109599],[0.187692,-0.138544],[0.187522,-0.147254],[0.187352,-0.141455],[0.187184,-0.161493],[0.187017,-0.171362],[0.186851,-0.155107],[0.186686,-0.165540],[0.186522,-0.155692],[0.186359,-0.185288],[0.186198,-0.164206],[0.186037,-0.173276],[0.185877,-0.149252],[0.185718,-0.175829],[0.185561,-0.173776],[0.185404,-0.161723],[0.185248,-0.226776],[0.185093,-0.186041],[0.184940,-0.200606],[0.184787,-0.176862],[0.184635,-0.197026],[0.184484,-0.228368],[0.184333,-0.198861],[0.184184,-0.189198],[0.184036,-0.200718],[0.183888,-0.204988],[0.183742,-0.215195],[0.183596,-0.226007],[0.183451,-0.238845],[0.183307,-0.237315],[0.183164,-0.234475],[0.183022,-0.219137],[0.182880,-0.238101],[0.182739,-0.240626],[0.182600,-0.226035],[0.182460,-0.234891],[0.182322,-0.236039],[0.182185,-0.258487],[0.182048,-0.250921],[0.181912,-0.228987],[0.181777,-0.275233],[0.181642,-0.263823],[0.181508,-0.234986],[0.181375,-0.240188],[0.181243,-0.276080],[0.181111,-0.267757],[0.180981,-0.277349],[0.180850,-0.283975],[0.180721,-0.326724],[0.180592,-0.307684],[0.180464,-0.247312],[0.180337,-0.258871],[0.180210,-0.279536],[0.180084,-0.269426],[0.179959,-0.280852],[0.179834,-0.267453],[0.179710,-0.275401],[0.179587,-0.305970],[0.179464,-0.292462],[0.179342,-0.313615],[0.179220,-0.290245],[0.179099,-0.279511],[0.178979,-0.327994],[0.178859,-0.327774],[0.178740,-0.329804],[0.178622,-0.304327],[0.178504,-0.312150],[0.178387,-0.331424],[0.178270,-0.266711],[0.178154,-0.322082],[0.178038,-0.291964],[0.177923,-0.335185],[0.177809,-0.321459],[0.177695,-0.325641],[0.177582,-0.344143],[0.177469,-0.302362],[0.177357,-0.359139],[0.177245,-0.343491],[0.177134,-0.315970],[0.177023,-0.378311],[0.176913,-0.330970],[0.176804,-0.319641],[0.176695,-0.337583],[0.176586,-0.365793],[0.176478,-0.396073],[0.176371,-0.344263],[0.176264,-0.336759],[0.176157,-0.334191],[0.176051,-0.351239],[0.175945,-0.345929],[0.175840,-0.369921],[0.175736,-0.372606],[0.175632,-0.369482],[0.175528,-0.372166],[0.175425,-0.355227],[0.175322,-0.352383],[0.175220,-0.383602],[0.175118,-0.346822],[0.175017,-0.368189],[0.174916,-0.406293],[0.174816,-0.392342],[0.174716,-0.432760],[0.174616,-0.388630],[0.174517,-0.388409],[0.174418,-0.401613],[0.174320,-0.372534],[0.174222,-0.397712],[0.174125,-0.415456],[0.174028,-0.363279],[0.173931,-0.374677],[0.173835,-0.403782],[0.173740,-0.389926],[0.173644,-0.438578],[0.173549,-0.403118],[0.173455,-0.382862],[0.173361,-0.433581],[0.173267,-0.442012],[0.173174,-0.446272],[0.173081,-0.412965],[0.172988,-0.401815],[0.172896,-0.408806],[0.172804,-0.436456],[0.172713,-0.464295],[0.172622,-0.435996],[0.172531,-0.419323],[0.172441,-0.458565],[0.172351,-0.473770],[0.172261,-0.448515],[0.172172,-0.389688],[0.172083,-0.457614],[0.171995,-0.438767],[0.171907,-0.434190],[0.171819,-0.429725],[0.171731,-0.425368],[0.171644,-0.488725],[0.171558,-0.442108],[0.171471,-0.451156],[0.171385,-0.471116],[0.171299,-0.460495],[0.171214,-0.441222],[0.171129,-0.475845],[0.171044,-0.493019],[0.170960,-0.519129],[0.170876,-0.475141],[0.170792,-0.525888],[0.170709,-0.504702],[0.170626,-0.469028],[0.170543,-0.525121],[0.170460,-0.548691],[0.170378,-0.458019],[0.170296,-0.490863],[0.170215,-0.438647],[0.170134,-0.509675],[0.170053,-0.523611],[0.169972,-0.555837],[0.169892,-0.489696],[0.169812,-0.522869],[0.169732,-0.489236],[0.169652,-0.501579],[0.169573,-0.482828],[0.169494,-0.501112],[0.169416,-0.471081],[0.169338,-0.450313],[0.169260,-0.470647],[0.169182,-0.475978],[0.169105,-0.544326],[0.169027,-0.513261],[0.168950,-0.520218],[0.168874,-0.505901],[0.168798,-0.519747],[0.168722,-0.519513],[0.168646,-0.526776],[0.168570,-0.511873],[0.168495,-0.491798],[0.168420,-0.533906],[0.168345,-0.447674],[0.168271,-0.510964],[0.168197,-0.457175],[0.168123,-0.517669],[0.168049,-0.578428],[0.167976,-0.532497],[0.167903,-0.483963],[0.167830,-0.524227],[0.167757,-0.502555],[0.167685,-0.557423],[0.167612,-0.587742],[0.167540,-0.531118],[0.167469,-0.523100],[0.167397,-0.547418],[0.167326,-0.522654],[0.167255,-0.565556],[0.167185,-0.623548],[0.167114,-0.521992],[0.167044,-0.546262],[0.166974,-0.537468],[0.166904,-0.537244],[0.166835,-0.528880],[0.166765,-0.520902],[0.166696,-0.596031],[0.166627,-0.536353],[0.166559,-0.573298],[0.166490,-0.553453],[0.166422,-0.607384],[0.166354,-0.535474],[0.166287,-0.583093],[0.166219,-0.572129],[0.166152,-0.606397],[0.166085,-0.582386],[0.166018,-0.666958],[0.165951,-0.649205],[0.165885,-0.570979],[0.165819,-0.592893],[0.165753,-0.665892],[0.165687,-0.617963],[0.165621,-0.509967],[0.165556,-0.550347],[0.165491,-0.603985],[0.165426,-0.540970],[0.165361,-0.524209],[0.165297,-0.616507],[0.165232,-0.568732],[0.165168,-0.646141],[0.165104,-0.602574],[0.165040,-0.645642],[0.164977,-0.704236],[0.164913,-0.703966],[0.164850,-0.589431],[0.164787,-0.547792],[0.164725,-0.601189],[0.164662,-0.628468],[0.164600,-0.613908],[0.164537,-0.588312],[0.164475,-0.627756],[0.164414,-0.627520],[0.164352,-0.576310],[0.164291,-0.565491],[0.164229,-0.626816],[0.164168,-0.565070],[0.164107,-0.678611],[0.164047,-0.700266],[0.163986,-0.598494],[0.163926,-0.658553],[0.163866,-0.585910],[0.163806,-0.699237],[0.163746,-0.657830],[0.163686,-0.657591],[0.163627,-0.657352],[0.163568,-0.573559],[0.163508,-0.584633],[0.163450,-0.623840],[0.163391,-0.675648],[0.163332,-0.656168],[0.163274,-0.655933],[0.163215,-0.595681],[0.163157,-0.622725],[0.163100,-0.608312],[0.163042,-0.655001],[0.162984,-0.594837],[0.162927,-0.654539],[0.162870,-0.673493],[0.162812,-0.720095],[0.162755,-0.673021],[0.162699,-0.749255],[0.162642,-0.570314],[0.162586,-0.570116],[0.162529,-0.620328],[0.162473,-0.549386],[0.162417,-0.619900],[0.162362,-0.671392],[0.162306,-0.634944],[0.162250,-0.692598],[0.162195,-0.717364],[0.162140,-0.692126],[0.162085,-0.604528],[0.162030,-0.633865],[0.161975,-0.579150],[0.161921,-0.650497],[0.161866,-0.650278],[0.161812,-0.633012],[0.161758,-0.781017],[0.161704,-0.632589],[0.161650,-0.714953],[0.161596,-0.616766],[0.161543,-0.743931],[0.161489,-0.648764],[0.161436,-1.003261],[0.161383,-0.779207],[0.161330,-0.615750],[0.161277,-0.713304],[0.161224,-0.666690],[0.161172,-0.630508],[0.161119,-0.666256],[0.161067,-0.712376],[0.161015,-0.741502],[0.160963,-0.687103],[0.160911,-0.665395],[0.160859,-0.599958],[0.160808,-0.664967],[0.160756,-0.740311],[0.160705,-0.740075],[0.160654,-0.775688],[0.160603,-0.710322],[0.160552,-0.663909],[0.160501,-0.644795],[0.160451,-0.709649],[0.160400,-0.738670],[0.160350,-0.774219],[0.160299,-0.773976],[0.160249,-0.626899],[0.160199,-0.643582],[0.160149,-0.737516],[0.160100,-0.737287],[0.160050,-0.642983],[0.160001,-0.642784],[0.159951,-0.736603],[0.159902,-0.818058],[0.159853,-0.771820],[0.159804,-0.817556],[0.159755,-0.771348],[0.159706,-0.881812],[0.159658,-0.816808],[0.159609,-0.816560],[0.159561,-0.770410],[0.159513,-0.770177],[0.159464,-0.769945],[0.159416,-0.769713],[0.159369,-0.704863],[0.159321,-0.640053],[0.159273,-0.769021],[0.159226,-0.679686],[0.159178,-0.814355],[0.159131,-0.703812],[0.159084,-0.768106],[0.159037,-0.703395],[0.158990,-0.732175],[0.158943,-0.580087],[0.158896,-0.638347],[0.158850,-0.702567],[0.158803,-0.986899],[0.158757,-0.731101],[0.158710,-0.766303],[0.158664,-0.811725],[0.158618,-0.811490],[0.158572,-0.985464],[0.158526,-0.701138],[0.158481,-0.729830],[0.158435,-0.874793],[0.158390,-0.700533],[0.158344,-0.700332],[0.158299,-0.983765],[0.158254,-0.728785],[0.158209,-0.873543],[0.158164,-0.728371],[0.158119,-0.728164],[0.158074,-0.982368],[0.158029,-0.982091],[0.157985,-0.872307],[0.157940,-0.981538],[0.157896,-0.727138],[0.157852,-0.762158],[0.157808,-0.807344],[0.157764,-0.980440],[0.157720,-0.806894],[0.157676,-0.870602],[0.157632,-0.697183],[0.157589,-0.760887],[0.157545,-0.806000],[0.157502,-0.725322],[0.157458,-0.725123],[0.157415,-0.760050],[0.157372,-0.978005],[0.157329,-0.724527],[0.157286,-0.759426],[0.157243,-0.724132],[0.157201,-0.867976],[0.157158,-0.867741],[0.157115,-0.803801],[0.157073,-0.723347],[0.157031,-0.867038],[0.156988,-0.866805],[0.156946,-0.757785],[0.156904,-0.802721],[0.156862,-0.974837],[0.156820,-0.865877],[0.156778,-0.802078],[0.156737,-0.756774],[0.156695,-0.668885]
===============================================================================================

n=3125 I=3 p=0.5  q=0.4  r=0.3 N=500
[1.442695,-3.717857],[0.910239,-0.950403],[0.721348,-0.217201],[0.621335,0.186465],[0.558111,0.334217],[0.513898,0.420377],[0.480898,0.516967],[0.455120,0.533056],[0.434294,0.541080],[0.417032,0.549878],[0.402430,0.536820],[0.389871,0.536558],[0.378923,0.524540],[0.369269,0.497226],[0.360674,0.472271],[0.352956,0.470080],[0.345976,0.438334],[0.339623,0.421956],[0.333808,0.388895],[0.328459,0.365415],[0.323515,0.349102],[0.318929,0.334244],[0.314658,0.309490],[0.310667,0.270422],[0.306928,0.259620],[0.303413,0.218689],[0.300102,0.185913],[0.296974,0.161056],[0.294014,0.166878],[0.291207,0.121931],[0.288539,0.100364],[0.286000,0.092530],[0.283578,0.077438],[0.281266,0.053615],[0.279055,0.024048],[0.276938,0.017700],[0.274908,-0.035768],[0.272958,-0.066423],[0.271085,-0.055788],[0.269283,-0.060763],[0.267546,-0.097730],[0.265873,-0.107271],[0.264257,-0.144861],[0.262697,-0.142194],[0.261189,-0.178961],[0.259730,-0.188479],[0.258318,-0.199470],[0.256949,-0.205176],[0.255622,-0.258332],[0.254335,-0.244755],[0.253085,-0.254381],[0.251871,-0.283861],[0.250690,-0.284083],[0.249543,-0.358214],[0.248425,-0.348398],[0.247338,-0.322022],[0.246279,-0.379707],[0.245246,-0.354117],[0.244239,-0.361086],[0.243257,-0.414449],[0.242299,-0.444032],[0.241363,-0.474547],[0.240449,-0.437656],[0.239556,-0.467596],[0.238683,-0.469278],[0.237830,-0.454384],[0.236994,-0.487195],[0.236177,-0.496854],[0.235377,-0.507042],[0.234594,-0.509435],[0.233827,-0.524782],[0.233075,-0.541384],[0.232338,-0.611303],[0.231616,-0.524232],[0.230908,-0.657467],[0.230213,-0.647683],[0.229531,-0.661601],[0.228862,-0.704692],[0.228205,-0.657779],[0.227560,-0.611737],[0.226926,-0.708819],[0.226304,-0.629265],[0.225692,-0.776836],[0.225091,-0.640904],[0.224500,-0.655264],[0.223919,-0.720766],[0.223347,-0.783179],[0.222785,-0.740589],[0.222232,-0.794600],[0.221687,-0.724955],[0.221151,-0.723203],[0.220624,-0.721478],[0.220105,-0.744260],[0.219593,-0.971227],[0.219089,-0.817138],[0.218593,-0.966804],[0.218104,-0.764795],[0.217622,-0.899904],[0.217147,-0.761439],[0.216679,-0.827002],[0.216217,-0.995718],[0.215762,-0.993622],[0.215313,-0.991555],[0.214871,-0.840579],[0.214434,-0.915354],[0.214003,-0.946503],[0.213578,-0.944623],[0.213158,-0.909909],[0.212744,-0.879733],[0.212335,-0.853033],[0.211932,-0.975982],[0.211533,-1.314597],[0.211140,-1.080190],[0.210751,-1.078202],[0.210367,-0.930423],[0.209988,-1.074298],[0.209614,-0.927089],[0.209243,-1.070488],[0.208878,-0.961917],[0.208516,-1.151314],[0.208159,-0.836254],[0.207806,-1.291432],[0.207457,-1.145464],[0.207112,-0.916023],[0.206770,-1.284997],[0.206433,-1.282900],[0.206099,-0.995112],[0.205769,-1.278775],[0.205443,-1.051045],[0.205120,-0.944612],[0.204800,-1.130798]



n=6250 I=3 p=0.5  q=0.4  r=0.3 N=500
[1.442695,-3.573467],[0.910239,-1.066057],[0.721348,-0.295372],[0.621335,0.137652],[0.558111,0.353506],[0.513898,0.498102],[0.480898,0.541913],[0.455120,0.597167],[0.434294,0.592399],[0.417032,0.613494],[0.402430,0.622785],[0.389871,0.628408],[0.378923,0.606351],[0.369269,0.606805],[0.360674,0.577440],[0.352956,0.569048],[0.345976,0.556273],[0.339623,0.521517],[0.333808,0.518854],[0.328459,0.492711],[0.323515,0.468709],[0.318929,0.459507],[0.314658,0.433046],[0.310667,0.396040],[0.306928,0.389207],[0.303413,0.348329],[0.300102,0.340695],[0.296974,0.327642],[0.294014,0.328445],[0.291207,0.301698],[0.288539,0.255001],[0.286000,0.252284],[0.283578,0.239870],[0.281266,0.213726],[0.279055,0.197306],[0.276938,0.182379],[0.274908,0.160362],[0.272958,0.154307],[0.271085,0.137391],[0.269283,0.091374],[0.267546,0.083444],[0.265873,0.068936],[0.264257,0.049059],[0.262697,0.035800],[0.261189,0.040113],[0.259730,0.019989],[0.258318,-0.003119],[0.256949,-0.018647],[0.255622,-0.047015],[0.254335,-0.049853],[0.253085,-0.086679],[0.251871,-0.088401],[0.250690,-0.082353],[0.249543,-0.115297],[0.248425,-0.131077],[0.247338,-0.132186],[0.246279,-0.155429],[0.245246,-0.162267],[0.244239,-0.181308],[0.243257,-0.212187],[0.242299,-0.220808],[0.241363,-0.228511],[0.240449,-0.266577],[0.239556,-0.242096],[0.238683,-0.279542],[0.237830,-0.286340],[0.236994,-0.270040],[0.236177,-0.298965],[0.235377,-0.311701],[0.234594,-0.293656],[0.233827,-0.349831],[0.233075,-0.344581],[0.232338,-0.345539],[0.231616,-0.361471],[0.230908,-0.393409],[0.230213,-0.433692],[0.229531,-0.398758],[0.228862,-0.372963],[0.228205,-0.418204],[0.227560,-0.437859],[0.226926,-0.399449],[0.226304,-0.461710],[0.225692,-0.434265],[0.225091,-0.481035],[0.224500,-0.521465],[0.223919,-0.467424],[0.223347,-0.452267],[0.222785,-0.500000],[0.222232,-0.494604],[0.221687,-0.543889],[0.221151,-0.509220],[0.220624,-0.568553],[0.220105,-0.626706],[0.219593,-0.590321],[0.219089,-0.602249],[0.218593,-0.614992],[0.218104,-0.579995],[0.217622,-0.585022],[0.217147,-0.596910],[0.216679,-0.676811],[0.216217,-0.656556],[0.215762,-0.607028],[0.215313,-0.645022],[0.214871,-0.627159],[0.214434,-0.603291],[0.214003,-0.602079],[0.213578,-0.600883],[0.213158,-0.733695],[0.212744,-0.628981],[0.212335,-0.717990],[0.211932,-0.808883],[0.211533,-0.660738],[0.211140,-0.713947],[0.210751,-0.786039],[0.210367,-0.737665],[0.209988,-0.896376],[0.209614,-0.721494],[0.209243,-0.763667],[0.208878,-0.718961],[0.208516,-0.777703],[0.208159,-0.716487],[0.207806,-0.956981],[0.207457,-0.741772],[0.207112,-0.677290],[0.206770,-0.830676],[0.206433,-0.853635],[0.206099,-0.949122],[0.205769,-0.910086],[0.205443,-0.876973],[0.205120,-0.824045],[0.204800,-0.801184],[0.204484,-0.821492],[0.204172,-0.798724],[0.203862,-0.870226],[0.203556,-0.796315],[0.203253,-0.981368],[0.202953,-0.774613],[0.202656,-0.865077],[0.202362,-0.863822],[0.202071,-1.255791],[0.201783,-0.974270],[0.201497,-0.891192],[0.201215,-0.858925],[0.200935,-1.027983],[0.200658,-0.887479],[0.200383,-0.922800],[0.200112,-0.921548],[0.199842,-1.241941],[0.199575,-0.825278],[0.199311,-1.100489],[0.199049,-0.961073],[0.198790,-0.915461],[0.198533,-1.096191],[0.198278,-1.014389],[0.198025,-1.230651],[0.197775,-1.092008],[0.197527,-0.953723],[0.197281,-1.009290],[0.197038,-1.224511],[0.196796,-0.950193],[0.196556,-0.949036],[0.196319,-1.083968],[0.196084,-1.218583],[0.195850,-1.217132],[0.195619,-0.944508],[0.195389,-0.999610],[0.195161,-0.998445],[0.194936,-0.997290],[0.194712,-1.210057],[0.194490,-1.073867],[0.194269,-1.207307],[0.194051,-1.071444],[0.193834,-1.204602],[0.193619,-1.069059],[0.193405,-1.201939],[0.193194,-1.066712],[0.192984,-1.065552],[0.192775,-1.064401],[0.192569,-1.196738],[0.192363,-1.195462],[0.192160,-1.194197],[0.191958,-1.192941],[0.191757,-1.191694],[0.191558,-0.980009],[0.191360,-1.189229],[0.191164,-1.188010],[0.190969,-1.186800],[0.190776,-1.185599]


n=12500 I=3 p=0.5  q=0.4  r=0.3 N=500
[1.442695,-3.921390],[0.910239,-1.139404],[0.721348,-0.230979],[0.621335,0.190137],[0.558111,0.397357],[0.513898,0.540734],[0.480898,0.617599],[0.455120,0.660871],[0.434294,0.684307],[0.417032,0.694227],[0.402430,0.710593],[0.389871,0.706785],[0.378923,0.692219],[0.369269,0.700844],[0.360674,0.690108],[0.352956,0.679690],[0.345976,0.650461],[0.339623,0.641612],[0.333808,0.626462],[0.328459,0.615315],[0.323515,0.598818],[0.318929,0.564349],[0.314658,0.550619],[0.310667,0.538957],[0.306928,0.519980],[0.303413,0.509306],[0.300102,0.488584],[0.296974,0.476413],[0.294014,0.449448],[0.291207,0.441854],[0.288539,0.419657],[0.286000,0.405350],[0.283578,0.385944],[0.281266,0.364471],[0.279055,0.355741],[0.276938,0.321080],[0.274908,0.320445],[0.272958,0.311280],[0.271085,0.283912],[0.269283,0.275328],[0.267546,0.254199],[0.265873,0.240407],[0.264257,0.233324],[0.262697,0.217658],[0.261189,0.202350],[0.259730,0.184154],[0.258318,0.181367],[0.256949,0.160559],[0.255622,0.158358],[0.254335,0.129819],[0.253085,0.116087],[0.251871,0.107770],[0.250690,0.100641],[0.249543,0.065471],[0.248425,0.074554],[0.247338,0.057163],[0.246279,0.040345],[0.245246,0.031704],[0.244239,0.013770],[0.243257,0.010940],[0.242299,0.012743],[0.241363,-0.004876],[0.240449,-0.029104],[0.239556,-0.045794],[0.238683,-0.043899],[0.237830,-0.049529],[0.236994,-0.081168],[0.236177,-0.099571],[0.235377,-0.115576],[0.234594,-0.115191],[0.233827,-0.100729],[0.233075,-0.118285],[0.232338,-0.128169],[0.231616,-0.158699],[0.230908,-0.158213],[0.230213,-0.165164],[0.229531,-0.154553],[0.228862,-0.186853],[0.228205,-0.189436],[0.227560,-0.189947],[0.226926,-0.226852],[0.226304,-0.238876],[0.225692,-0.226848],[0.225091,-0.208511],[0.224500,-0.233134],[0.223919,-0.260810],[0.223347,-0.284313],[0.222785,-0.269717],[0.222232,-0.267561],[0.221687,-0.295244],[0.221151,-0.325021],[0.220624,-0.314856],[0.220105,-0.301636],[0.219593,-0.328535],[0.219089,-0.325834],[0.218593,-0.351812],[0.218104,-0.328264],[0.217622,-0.335525],[0.217147,-0.397940],[0.216679,-0.391732],[0.216217,-0.407327],[0.215762,-0.367605],[0.215313,-0.423331],[0.214871,-0.380742],[0.214434,-0.409685],[0.214003,-0.488523],[0.213578,-0.399562],[0.213158,-0.431636],[0.212744,-0.477465],[0.212335,-0.457406],[0.211932,-0.501104],[0.211533,-0.459357],[0.211140,-0.503773],[0.210751,-0.457658],[0.210367,-0.501929],[0.209988,-0.546744],[0.209614,-0.529427],[0.209243,-0.550538],[0.208878,-0.507660],[0.208516,-0.548625],[0.208159,-0.505913],[0.207806,-0.505055],[0.207457,-0.570272],[0.207112,-0.508129],[0.206770,-0.562023],[0.206433,-0.635631],[0.206099,-0.594061],[0.205769,-0.572166],[0.205443,-0.564736],[0.205120,-0.563848],[0.204800,-0.562970],[0.204484,-0.575299],[0.204172,-0.561242],[0.203862,-0.619039],[0.203556,-0.553285],[0.203253,-0.675660],[0.202953,-0.624915],[0.202656,-0.710624],[0.202362,-0.632091],[0.202071,-0.671731],[0.201783,-0.736438],[0.201497,-0.669825],[0.201215,-0.628508],[0.200935,-0.657091],[0.200658,-0.678504],[0.200383,-0.764806],[0.200112,-0.746356],[0.199842,-0.745352],[0.199575,-0.882692],[0.199311,-0.779710],[0.199049,-0.759714],[0.198790,-0.697068],[0.198533,-0.683354],[0.198278,-0.775668],[0.198025,-0.774680],[0.197775,-0.754851],[0.197527,-0.720907],[0.197281,-0.720009],[0.197038,-0.791576],[0.196796,-0.733990],[0.196556,-0.768933],[0.196319,-0.838027],[0.196084,-0.810838],[0.195850,-0.836025],[0.195619,-0.746620],[0.195389,-0.834057],[0.195161,-0.763476],[0.194936,-0.897712],[0.194712,-0.896680],[0.194490,-0.781339],[0.194269,-0.894643],[0.194051,-0.893637],[0.193834,-0.935891],[0.193619,-0.800646],[0.193405,-0.799764],[0.193194,-1.066712],[0.192984,-0.853538],[0.192775,-0.852616],[0.192569,-1.196738],[0.192363,-0.885866],[0.192160,-0.927807],[0.191958,-0.732647],[0.191757,-0.883073],[0.191558,-0.980009],[0.191360,-0.978998],[0.191164,-0.880343],[0.190969,-0.922060],[0.190776,-0.878556],[0.190584,-0.842925],[0.190394,-0.842083],[0.190205,-0.973086],[0.190017,-0.972126],[0.189830,-1.179722],[0.189645,-0.970225],[0.189462,-1.177430],[0.189279,-0.837153],[0.189098,-0.967424],[0.188918,-0.912155],[0.188739,-0.965589],[0.188562,-1.041136],[0.188385,-0.963779],[0.188210,-0.962883],[0.188036,-1.038235],[0.187864,-0.865144],[0.187692,-0.801201],[0.187522,-1.165373],[0.187352,-0.904596]


n=25000 I=3 p=0.5  q=0.4  r=0.3 N=500
[1.442695,-3.965784],[0.910239,-1.240272],[0.721348,-0.265578],[0.621335,0.190137],[0.558111,0.385735],[0.513898,0.563203],[0.480898,0.623422],[0.455120,0.705873],[0.434294,0.703463],[0.417032,0.739222],[0.402430,0.748285],[0.389871,0.741228],[0.378923,0.742405],[0.369269,0.753760],[0.360674,0.731215],[0.352956,0.721468],[0.345976,0.715085],[0.339623,0.707329],[0.333808,0.698940],[0.328459,0.677796],[0.323515,0.670703],[0.318929,0.656588],[0.314658,0.649797],[0.310667,0.625384],[0.306928,0.614310],[0.303413,0.604640],[0.300102,0.584827],[0.296974,0.566468],[0.294014,0.562129],[0.291207,0.541656],[0.288539,0.536245],[0.286000,0.508990],[0.283578,0.500245],[0.281266,0.482742],[0.279055,0.468940],[0.276938,0.462790],[0.274908,0.441566],[0.272958,0.439855],[0.271085,0.424096],[0.269283,0.409767],[0.267546,0.386488],[0.265873,0.380026],[0.264257,0.365809],[0.262697,0.348898],[0.261189,0.343692],[0.259730,0.328918],[0.258318,0.315514],[0.256949,0.306154],[0.255622,0.298920],[0.254335,0.276173],[0.253085,0.281394],[0.251871,0.258249],[0.250690,0.250110],[0.249543,0.232811],[0.248425,0.227431],[0.247338,0.217154],[0.246279,0.219074],[0.245246,0.194034],[0.244239,0.182833],[0.243257,0.171034],[0.242299,0.165024],[0.241363,0.150044],[0.240449,0.145044],[0.239556,0.121988],[0.238683,0.130827],[0.237830,0.111185],[0.236994,0.100476],[0.236177,0.088730],[0.235377,0.073066],[0.234594,0.068659],[0.233827,0.074973],[0.233075,0.042883],[0.232338,0.049604],[0.231616,0.038728],[0.230908,0.005025],[0.230213,-0.001849],[0.229531,0.012941],[0.228862,0.004980],[0.228205,-0.036016],[0.227560,-0.026518],[0.226926,-0.020903],[0.226304,-0.029444],[0.225692,-0.057819],[0.225091,-0.055926],[0.224500,-0.070038],[0.223919,-0.060863],[0.223347,-0.091455],[0.222785,-0.083963],[0.222232,-0.101974],[0.221687,-0.104549],[0.221151,-0.125871],[0.220624,-0.094363],[0.220105,-0.122954],[0.219593,-0.132884],[0.219089,-0.132579],[0.218593,-0.148047],[0.218104,-0.178070],[0.217622,-0.155241],[0.217147,-0.166741],[0.216679,-0.177889],[0.216217,-0.192779],[0.215762,-0.197701],[0.215313,-0.212915],[0.214871,-0.218333],[0.214434,-0.195414],[0.214003,-0.221028],[0.213578,-0.284444],[0.213158,-0.271343],[0.212744,-0.241083],[0.212335,-0.284404],[0.211932,-0.255160],[0.211533,-0.283330],[0.211140,-0.291020],[0.210751,-0.242788],[0.210367,-0.250490],[0.209988,-0.284491],[0.209614,-0.306249],[0.209243,-0.285110],[0.208878,-0.338275],[0.208516,-0.315720],[0.208159,-0.277227],[0.207806,-0.330335],[0.207457,-0.351187],[0.207112,-0.313593],[0.206770,-0.314965],[0.206433,-0.336412],[0.206099,-0.329653],[0.205769,-0.329125],[0.205443,-0.384343],[0.205120,-0.386420],[0.204800,-0.380499],[0.204484,-0.355245],[0.204172,-0.426203],[0.203862,-0.400816],[0.203556,-0.383474],[0.203253,-0.411577],[0.202953,-0.396149],[0.202656,-0.429684],[0.202362,-0.389374],[0.202071,-0.425103],[0.201783,-0.434673],[0.201497,-0.420620],[0.201215,-0.475764],[0.200935,-0.462670],[0.200658,-0.462032],[0.200383,-0.405767],[0.200112,-0.452925],[0.199842,-0.476817],[0.199575,-0.471888],[0.199311,-0.475550],[0.199049,-0.488349],[0.198790,-0.507122],[0.198533,-0.501440],[0.198278,-0.510967],[0.198025,-0.472482],[0.197775,-0.520364],[0.197527,-0.525276],[0.197281,-0.583264],[0.197038,-0.535568],[0.196796,-0.523332],[0.196556,-0.552994],[0.196319,-0.622348],[0.196084,-0.551664],[0.195850,-0.586715],[0.195619,-0.550356],[0.195389,-0.563190],[0.195161,-0.576997],[0.194936,-0.542042],[0.194712,-0.561238],[0.194490,-0.560597],[0.194269,-0.581979],[0.194051,-0.606130],[0.193834,-0.667180],[0.193619,-0.544729],[0.193405,-0.632469],[0.193194,-0.563888],[0.192984,-0.602797],[0.192775,-0.542356],[0.192569,-0.569331],[0.192363,-0.609808],[0.192160,-0.547138],[0.191958,-0.617887],[0.191757,-0.598965],[0.191558,-0.626426],[0.191360,-0.684218],[0.191164,-0.657990],[0.190969,-0.645743],[0.190776,-0.696268],[0.190584,-0.623243],[0.190394,-0.667627],[0.190205,-0.694182],[0.190017,-0.593530],[0.189830,-0.665652],[0.189645,-0.665003],[0.189462,-0.677430],[0.189279,-0.807975],[0.189098,-0.618382],[0.188918,-0.721045],[0.188739,-0.805670],[0.188562,-0.661202],[0.188385,-0.736968],[0.188210,-0.636413],[0.188036,-0.625077],[0.187864,-0.734927],[0.187692,-0.734256],[0.187522,-0.715716],[0.187352,-0.715070],[0.187184,-0.799032],[0.187017,-0.751319],[0.186851,-0.772660],[0.186686,-0.771978],[0.186522,-0.729679],[0.186359,-0.770627],[0.186198,-0.748027],[0.186037,-0.727781],[0.185877,-0.727156],[0.185718,-0.950135],[0.185561,-0.725918],[0.185404,-0.616327],[0.185248,-0.819325],[0.185093,-0.790108],[0.184940,-0.817960],[0.184787,-0.892208],[0.184635,-0.944590],[0.184484,-0.849579],[0.184333,-0.815279],[0.184184,-0.814619],[0.184036,-0.785594],[0.183888,-0.813311],[0.183742,-0.940023],[0.183596,-0.700734],[0.183451,-0.885760],[0.183307,-0.758006],[0.183164,-0.757414],[0.183022,-0.756825],[0.182880,-0.808851],[0.182739,-0.780060],[0.182600,-0.934179],[0.182460,-0.778869],[0.182322,-0.880309],[0.182185,-1.005925],[0.182048,-0.878984],[0.181912,-0.878327],[0.181777,-1.003672],[0.181642,-1.002930],[0.181508,-0.928596],[0.181375,-1.001457],[0.181243,-0.801611],[0.181111,-0.801029],[0.180981,-0.873831],[0.180850,-0.799874],[0.180721,-1.123111],[0.180592,-1.122310],[0.180464,-0.871338],[0.180337,-0.995723],[0.180210,-1.119936],[0.180084,-0.994328],[0.179959,-1.118373]

n=50000 I=3 p=0.5  q=0.4  r=0.3 N=500
[1.442695,-4.158429],[0.910239,-1.247411],[0.721348,-0.333288],[0.621335,0.154353],[0.558111,0.425656],[0.513898,0.571382],[0.480898,0.669782],[0.455120,0.726992],[0.434294,0.780893],[0.417032,0.798682],[0.402430,0.816399],[0.389871,0.822239],[0.378923,0.823547],[0.369269,0.829931],[0.360674,0.828021],[0.352956,0.819909],[0.345976,0.807269],[0.339623,0.801288],[0.333808,0.789016],[0.328459,0.783946],[0.323515,0.778217],[0.318929,0.760614],[0.314658,0.750718],[0.310667,0.740854],[0.306928,0.719590],[0.303413,0.714707],[0.300102,0.698946],[0.296974,0.696425],[0.294014,0.673740],[0.291207,0.669536],[0.288539,0.649950],[0.286000,0.643145],[0.283578,0.637940],[0.281266,0.620866],[0.279055,0.607573],[0.276938,0.593316],[0.274908,0.581045],[0.272958,0.573608],[0.271085,0.563434],[0.269283,0.555409],[0.267546,0.549848],[0.265873,0.521809],[0.264257,0.511946],[0.262697,0.508014],[0.261189,0.503355],[0.259730,0.484239],[0.258318,0.475529],[0.256949,0.466652],[0.255622,0.451367],[0.254335,0.434868],[0.253085,0.434828],[0.251871,0.417083],[0.250690,0.415032],[0.249543,0.401523],[0.248425,0.399527],[0.247338,0.385076],[0.246279,0.375728],[0.245246,0.364581],[0.244239,0.356024],[0.243257,0.345947],[0.242299,0.339744],[0.241363,0.328490],[0.240449,0.324268],[0.239556,0.296938],[0.238683,0.301321],[0.237830,0.296034],[0.236994,0.295812],[0.236177,0.279821],[0.235377,0.268573],[0.234594,0.249289],[0.233827,0.244234],[0.233075,0.241307],[0.232338,0.240544],[0.231616,0.221490],[0.230908,0.219567],[0.230213,0.213870],[0.229531,0.191378],[0.228862,0.192405],[0.228205,0.189478],[0.227560,0.174190],[0.226926,0.170944],[0.226304,0.165084],[0.225692,0.150955],[0.225091,0.156695],[0.224500,0.133450],[0.223919,0.146999],[0.223347,0.130784],[0.222785,0.109667],[0.222232,0.104172],[0.221687,0.092823],[0.221151,0.082781],[0.220624,0.078912],[0.220105,0.086290],[0.219593,0.084601],[0.219089,0.067044],[0.218593,0.057351],[0.218104,0.049017],[0.217622,0.054740],[0.217147,0.048455],[0.216679,0.016676],[0.216217,0.021784],[0.215762,0.020956],[0.215313,0.002142],[0.214871,0.007184],[0.214434,-0.006090],[0.214003,0.002553],[0.213578,-0.006505],[0.213158,-0.024840],[0.212744,-0.017739],[0.212335,-0.014044],[0.211932,-0.033448],[0.211533,-0.043532],[0.211140,-0.039851],[0.210751,-0.063458],[0.210367,-0.035679],[0.209988,-0.078529],[0.209614,-0.064252],[0.209243,-0.085050],[0.208878,-0.087426],[0.208516,-0.104441],[0.208159,-0.094859],[0.207806,-0.102037],[0.207457,-0.116615],[0.207112,-0.105109],[0.206770,-0.105624],[0.206433,-0.139812],[0.206099,-0.131627],[0.205769,-0.137748],[0.205443,-0.155990],[0.205120,-0.153132],[0.204800,-0.160822],[0.204484,-0.140108],[0.204172,-0.175184],[0.203862,-0.173959],[0.203556,-0.165273],[0.203253,-0.188281],[0.202953,-0.188004],[0.202656,-0.213914],[0.202362,-0.200108],[0.202071,-0.202005],[0.201783,-0.197377],[0.201497,-0.246668],[0.201215,-0.257582],[0.200935,-0.243264],[0.200658,-0.244280],[0.200383,-0.239925],[0.200112,-0.212382],[0.199842,-0.209799],[0.199575,-0.247049],[0.199311,-0.249490],[0.199049,-0.260622],[0.198790,-0.247453],[0.198533,-0.244394],[0.198278,-0.273292],[0.198025,-0.250670],[0.197775,-0.251761],[0.197527,-0.288591],[0.197281,-0.300511],[0.197038,-0.313218],[0.196796,-0.301585],[0.196556,-0.304892],[0.196319,-0.341059],[0.196084,-0.313633],[0.195850,-0.325254],[0.195619,-0.322822],[0.195389,-0.297628],[0.195161,-0.336843],[0.194936,-0.354814],[0.194712,-0.333891],[0.194490,-0.363852],[0.194269,-0.328863],[0.194051,-0.339337],[0.193834,-0.334552],[0.193619,-0.319521],[0.193405,-0.361824],[0.193194,-0.366512],[0.192984,-0.387881],[0.192775,-0.396293],[0.192569,-0.398901],[0.192363,-0.362388],[0.192160,-0.420687],[0.191958,-0.377410],[0.191757,-0.416411],[0.191558,-0.373907],[0.191360,-0.381783],[0.191164,-0.421952],[0.190969,-0.428596],[0.190776,-0.421095],[0.190584,-0.385924],[0.190394,-0.430930],[0.190205,-0.397047],[0.190017,-0.449287],[0.189830,-0.494260],[0.189645,-0.478993],[0.189462,-0.509320],[0.189279,-0.455774],[0.189098,-0.451181],[0.188918,-0.459150],[0.188739,-0.458715],[0.188562,-0.512530],[0.188385,-0.517847],[0.188210,-0.495198],[0.188036,-0.440646],[0.187864,-0.456587],[0.187692,-0.447827],[0.187522,-0.594460],[0.187352,-0.482811],[0.187184,-0.450729],[0.187017,-0.492058],[0.186851,-0.631817],[0.186686,-0.559261],[0.186522,-0.433251],[0.186359,-0.537163],[0.186198,-0.550495],[0.186037,-0.505667],[0.185877,-0.535773],[0.185718,-0.493874],[0.185561,-0.541609],[0.185404,-0.534409],[0.185248,-0.605793],[0.185093,-0.547231],[0.184940,-0.514247],[0.184787,-0.546324],[0.184635,-0.532192],[0.184484,-0.495938],[0.184333,-0.524855],[0.184184,-0.575312],[0.184036,-0.566668],[0.183888,-0.657502],[0.183742,-0.529618],[0.183596,-0.573475],[0.183451,-0.493162],[0.183307,-0.590043],[0.183164,-0.580646],[0.183022,-0.618869],[0.182880,-0.618390],[0.182739,-0.607469],[0.182600,-0.666426],[0.182460,-0.587318],[0.182322,-0.569495],[0.182185,-0.545776],[0.182048,-0.605170],[0.181912,-0.615116],[0.181777,-0.637410],[0.181642,-0.636939],[0.181508,-0.676972],[0.181375,-0.583825],[0.181243,-0.602495],[0.181111,-0.660995],[0.180981,-0.622939],[0.180850,-0.707491],[0.180721,-0.581719],[0.180592,-0.725509],[0.180464,-0.746250],[0.180337,-0.644804],[0.180210,-0.644351],[0.180084,-0.687329],[0.179959,-0.643452],[0.179834,-0.608090],[0.179710,-0.670265],[0.179587,-0.669804],[0.179464,-0.793741],[0.179342,-0.606425],[0.179220,-0.640811],[0.179099,-0.595368],[0.178979,-0.740108],[0.178859,-0.667092],[0.178740,-0.639095],[0.178622,-0.698772],[0.178504,-0.698311],[0.178387,-0.680850],[0.178270,-0.716179],[0.178154,-0.613209],[0.178038,-0.696490],[0.177923,-0.759501],[0.177809,-0.786422],[0.177695,-0.695147],[0.177582,-0.694704],[0.177469,-0.817275],[0.177357,-0.816758],[0.177245,-0.693387],[0.177134,-0.783436],[0.177023,-0.732021],[0.176913,-0.731566],[0.176804,-0.976214],[0.176695,-0.674393],[0.176586,-0.753793],[0.176478,-0.902861],[0.176371,-0.752873],[0.176264,-0.901763],[0.176157,-0.689130],[0.176051,-0.778647],[0.175945,-0.642141],[0.175840,-0.777715],[0.175736,-0.777253],[0.175632,-0.848005],[0.175528,-0.776334],[0.175425,-0.654283],[0.175322,-0.775424],[0.175220,-0.806918],[0.175118,-0.747527],[0.175017,-0.845037],[0.174916,-0.844550],[0.174816,-0.773183],[0.174716,-0.893845],[0.174616,-0.683102]

n=100000 I=3 p=0.5  q=0.4  r=0.3 N=500
[1.442695,-4.442222],[0.910239,-1.269171],[0.721348,-0.301920],[0.621335,0.200122],[0.558111,0.419900],[0.513898,0.577432],[0.480898,0.673353],[0.455120,0.753129],[0.434294,0.781899],[0.417032,0.806111],[0.402430,0.834103],[0.389871,0.849818],[0.378923,0.860883],[0.369269,0.867939],[0.360674,0.866298],[0.352956,0.860565],[0.345976,0.856416],[0.339623,0.845288],[0.333808,0.843376],[0.328459,0.831223],[0.323515,0.824583],[0.318929,0.815772],[0.314658,0.805529],[0.310667,0.797085],[0.306928,0.791381],[0.303413,0.781304],[0.300102,0.773006],[0.296974,0.761175],[0.294014,0.753860],[0.291207,0.739397],[0.288539,0.738351],[0.286000,0.715035],[0.283578,0.700764],[0.281266,0.697558],[0.279055,0.689869],[0.276938,0.682664],[0.274908,0.668874],[0.272958,0.665327],[0.271085,0.647359],[0.269283,0.635584],[0.267546,0.629102],[0.265873,0.619226],[0.264257,0.609214],[0.262697,0.596285],[0.261189,0.593778],[0.259730,0.579091],[0.258318,0.573372],[0.256949,0.561993],[0.255622,0.551106],[0.254335,0.549036],[0.253085,0.543162],[0.251871,0.527066],[0.250690,0.521296],[0.249543,0.508982],[0.248425,0.500421],[0.247338,0.494373],[0.246279,0.484871],[0.245246,0.470622],[0.244239,0.459263],[0.243257,0.461026],[0.242299,0.456352],[0.241363,0.441234],[0.240449,0.436060],[0.239556,0.433892],[0.238683,0.425425],[0.237830,0.406647],[0.236994,0.407693],[0.236177,0.401590],[0.235377,0.388238],[0.234594,0.380826],[0.233827,0.371797],[0.233075,0.365994],[0.232338,0.368481],[0.231616,0.357947],[0.230908,0.348225],[0.230213,0.331469],[0.229531,0.336499],[0.228862,0.326026],[0.228205,0.313950],[0.227560,0.311794],[0.226926,0.300907],[0.226304,0.291509],[0.225692,0.287587],[0.225091,0.283524],[0.224500,0.271947],[0.223919,0.274552],[0.223347,0.261594],[0.222785,0.261625],[0.222232,0.246797],[0.221687,0.249526],[0.221151,0.235919],[0.220624,0.223344],[0.220105,0.225836],[0.219593,0.213010],[0.219089,0.221472],[0.218593,0.208026],[0.218104,0.192573],[0.217622,0.200620],[0.217147,0.184422],[0.216679,0.179341],[0.216217,0.170478],[0.215762,0.166360],[0.215313,0.160976],[0.214871,0.149366],[0.214434,0.162541],[0.214003,0.136229],[0.213578,0.127898],[0.213158,0.132281],[0.212744,0.135653],[0.212335,0.126687],[0.211932,0.113204],[0.211533,0.101526],[0.211140,0.101859],[0.210751,0.095601],[0.210367,0.083607],[0.209988,0.078313],[0.209614,0.073797],[0.209243,0.086785],[0.208878,0.072950],[0.208516,0.070755],[0.208159,0.044441],[0.207806,0.053880],[0.207457,0.066216],[0.207112,0.048850],[0.206770,0.032817],[0.206433,0.045734],[0.206099,0.018516],[0.205769,0.024784],[0.205443,0.026197],[0.205120,0.012339],[0.204800,-0.022033],[0.204484,0.002439],[0.204172,-0.001229],[0.203862,-0.023757],[0.203556,-0.004945],[0.203253,-0.008297],[0.202953,-0.016923],[0.202656,-0.025446],[0.202362,-0.019530],[0.202071,-0.053867],[0.201783,-0.031846],[0.201497,-0.055298],[0.201215,-0.058962],[0.200935,-0.057805],[0.200658,-0.043775],[0.200383,-0.066384],[0.200112,-0.061884],[0.199842,-0.073576],[0.199575,-0.060093],[0.199311,-0.092723],[0.199049,-0.077940],[0.198790,-0.118844],[0.198533,-0.085525],[0.198278,-0.096712],[0.198025,-0.119108],[0.197775,-0.120407],[0.197527,-0.102887],[0.197281,-0.102759],[0.197038,-0.119958],[0.196796,-0.115517],[0.196556,-0.124789],[0.196319,-0.113130],[0.196084,-0.117940],[0.195850,-0.148706],[0.195619,-0.137954],[0.195389,-0.145045],[0.195161,-0.139218],[0.194936,-0.184555],[0.194712,-0.168913],[0.194490,-0.171518],[0.194269,-0.171324],[0.194051,-0.163773],[0.193834,-0.194827],[0.193619,-0.161616],[0.193405,-0.197593],[0.193194,-0.211859],[0.192984,-0.198237],[0.192775,-0.183506],[0.192569,-0.201065],[0.192363,-0.206395],[0.192160,-0.241887],[0.191958,-0.207086],[0.191757,-0.216112],[0.191558,-0.228093],[0.191360,-0.234258],[0.191164,-0.227624],[0.190969,-0.202679],[0.190776,-0.229689],[0.190584,-0.212452],[0.190394,-0.235684],[0.190205,-0.249041],[0.190017,-0.235217],[0.189830,-0.233682],[0.189645,-0.259894],[0.189462,-0.297496],[0.189279,-0.293604],[0.189098,-0.265195],[0.188918,-0.282642],[0.188739,-0.272525],[0.188562,-0.258409],[0.188385,-0.294003],[0.188210,-0.301040],[0.188036,-0.335418],[0.187864,-0.310024],[0.187692,-0.337051],[0.187522,-0.317440],[0.187352,-0.307238],[0.187184,-0.327329],[0.187017,-0.316586],[0.186851,-0.298866],[0.186686,-0.330800],[0.186522,-0.307810],[0.186359,-0.313458],[0.186198,-0.360840],[0.186037,-0.312916],[0.185877,-0.347739],[0.185718,-0.349870],[0.185561,-0.324490],[0.185404,-0.381140],[0.185248,-0.305708],[0.185093,-0.351144],[0.184940,-0.355851],[0.184787,-0.358106],[0.184635,-0.397734],[0.184484,-0.391154],[0.184333,-0.376081],[0.184184,-0.367466],[0.184036,-0.451515],[0.183888,-0.405892],[0.183742,-0.380616],[0.183596,-0.389272],[0.183451,-0.398375],[0.183307,-0.382649],[0.183164,-0.418124],[0.183022,-0.391130],[0.182880,-0.390828],[0.182739,-0.403356],[0.182600,-0.387159],[0.182460,-0.389931],[0.182322,-0.431094],[0.182185,-0.405474],[0.182048,-0.430445],[0.181912,-0.408268],[0.181777,-0.391577],[0.181642,-0.376267],[0.181508,-0.453959],[0.181375,-0.436742],[0.181243,-0.453295],[0.181111,-0.448602],[0.180981,-0.471218],[0.180850,-0.420077],[0.180721,-0.456452],[0.180592,-0.470206],[0.180464,-0.434548],[0.180337,-0.430278],[0.180210,-0.474149],[0.180084,-0.478891],[0.179959,-0.489146],[0.179834,-0.468232],[0.179710,-0.440902],[0.179587,-0.524172],[0.179464,-0.467268],[0.179342,-0.412949],[0.179220,-0.443917],[0.179099,-0.456891],[0.178979,-0.475952],[0.178859,-0.503205],[0.178740,-0.502870],[0.178622,-0.521356],[0.178504,-0.527749],[0.178387,-0.507922],[0.178270,-0.479234],[0.178154,-0.484240],[0.178038,-0.533355],[0.177923,-0.526032],[0.177809,-0.512517],[0.177695,-0.477688],[0.177582,-0.518320],[0.177469,-0.511537],[0.177357,-0.498977],[0.177245,-0.621520],[0.177134,-0.481468],[0.177023,-0.523371],[0.176913,-0.523046],[0.176804,-0.480570],[0.176695,-0.491321],[0.176586,-0.529005],[0.176478,-0.559451],[0.176371,-0.496203],[0.176264,-0.490122],[0.176157,-0.534910],[0.176051,-0.542081],[0.175945,-0.575371],[0.175840,-0.557429],[0.175736,-0.574686],[0.175632,-0.548597],[0.175528,-0.505943],[0.175425,-0.564671],[0.175322,-0.582813],[0.175220,-0.564012],[0.175118,-0.498616],[0.175017,-0.602412],[0.174916,-0.602064],[0.174816,-0.667221],[0.174716,-0.562388],[0.174616,-0.553548],[0.174517,-0.590111],[0.174418,-0.544807],[0.174320,-0.623290],[0.174222,-0.529036],[0.174125,-0.649434],[0.174028,-0.622246],[0.173931,-0.609901],[0.173835,-0.680048],[0.173740,-0.577551],[0.173644,-0.587160],[0.173549,-0.576919],[0.173455,-0.678559],[0.173361,-0.558026],[0.173267,-0.677824],[0.173174,-0.607243],[0.173081,-0.595747],[0.172988,-0.645194],[0.172896,-0.714954],[0.172804,-0.630676],[0.172713,-0.714196],[0.172622,-0.594167],[0.172531,-0.674945],[0.172441,-0.593544],[0.172351,-0.762282],[0.172261,-0.592927],[0.172172,-0.761491],[0.172083,-0.711593],[0.171995,-0.760707],[0.171907,-0.627401],[0.171819,-0.655783],[0.171731,-0.655450],[0.171644,-0.671477],[0.171558,-0.732328],[0.171471,-0.613104],[0.171385,-0.639215],[0.171299,-0.670127],[0.171214,-0.757254],[0.171129,-0.687491],[0.171044,-0.707297],[0.170960,-0.578083],[0.170876,-0.652184],[0.170792,-0.587870],[0.170709,-0.728704],[0.170626,-0.667491],[0.170543,-0.636074],[0.170460,-0.704882],[0.170378,-0.784620],[0.170296,-0.753195],[0.170215,-0.783868],[0.170134,-0.649351],[0.170053,-0.703196],[0.169972,-0.869576],[0.169892,-0.682520],[0.169812,-0.702199],[0.169732,-0.750699],[0.169652,-0.781279],[0.169573,-0.681241],[0.169494,-0.818372],[0.169416,-0.780189],[0.169338,-0.680294],[0.169260,-0.593519],[0.169182,-0.679669],[0.169105,-0.617174],[0.169027,-0.616892],[0.168950,-0.660938],[0.168874,-0.863958],[0.168798,-0.660340],[0.168722,-0.697692],[0.168646,-0.814275],[0.168570,-0.719575],[0.168495,-0.696755],[0.168420,-0.813185],[0.168345,-0.718615],[0.168271,-0.614131],[0.168197,-0.657989],[0.168123,-0.675414],[0.168049,-0.675118],[0.167976,-0.742931],[0.167903,-0.773220],[0.167830,-0.640557],[0.167757,-0.716104],[0.167685,-0.640004],[0.167612,-0.771883],[0.167540,-0.715180],[0.167469,-0.692511],[0.167397,-0.856404],[0.167326,-0.807903],[0.167255,-0.807561],[0.167185,-0.807219],[0.167114,-0.806879],[0.167044,-0.690754],[0.166974,-0.806202],[0.166904,-0.921554],[0.166835,-0.853525],[0.166765,-0.767982],[0.166696,-0.737272],[0.166627,-1.035524],[0.166559,-0.852114],[0.166490,-0.736362],[0.166422,-0.918894],[0.166354,-0.918519],[0.166287,-0.802884],[0.166219,-0.735162],[0.166152,-0.765157],[0.166085,-0.801909],[0.166018,-0.686512],[0.165951,-0.849006],[0.165885,-0.763928],[0.165819,-1.030498],[0.165753,-0.800306],[0.165687,-0.914834],[0.165621,-0.847318],[0.165556,-0.799356],[0.165491,-0.762113],[0.165426,-0.846318],[0.165361,-0.798415],[0.165297,-0.798104],[0.165168,-0.797483],[0.165104,-0.760333],[0.165040,-0.844346],[0.164977,-0.796560],[0.164913,-0.910563],[0.164850,-0.910215],[0.164787,-0.703428],[0.164725,-1.023699],[0.164662,-0.758297],[0.164600,-0.908831],[0.164475,-0.841456],[0.164414,-0.660513],[0.164352,-0.793543],[0.164291,-0.907124],[0.164229,-0.726362],[0.164168,-0.756023],[0.164107,-0.792362],[0.164047,-0.755463],[0.163986,-0.791777],[0.163926,-0.791485],[0.163866,-0.791195],[0.163806,-1.017988],[0.163746,-0.837723],[0.163686,-1.017246],[0.163627,-1.016877],[0.163568,-0.903132],[0.163508,-0.836509],[0.163450,-1.015775],[0.163391,-0.902156],[0.163332,-0.788619],[0.163274,-0.722135],[0.163215,-1.014320],[0.163157,-0.834713],[0.163100,-1.013599],[0.163042,-0.834121],[0.162984,-0.899911]


n=200000 I=3 p=0.5  q=0.4  r=0.3 N=500
[1.442695,-4.506353],[0.910239,-1.276541],[0.721348,-0.205598],[0.621335,0.183698],[0.558111,0.458019],[0.513898,0.620054],[0.480898,0.729045],[0.455120,0.785849],[0.434294,0.843855],[0.417032,0.874737],[0.402430,0.898375],[0.389871,0.922630],[0.378923,0.913954],[0.369269,0.916737],[0.360674,0.925941],[0.352956,0.927618],[0.345976,0.923709],[0.339623,0.915250],[0.333808,0.920001],[0.328459,0.909900],[0.323515,0.907244],[0.318929,0.899364],[0.314658,0.883280],[0.310667,0.875659],[0.306928,0.873110],[0.303413,0.862724],[0.300102,0.857748],[0.296974,0.842716],[0.294014,0.833972],[0.291207,0.828253],[0.288539,0.820599],[0.286000,0.810466],[0.283578,0.802302],[0.281266,0.791070],[0.279055,0.780119],[0.276938,0.774268],[0.274908,0.763132],[0.272958,0.754058],[0.271085,0.752047],[0.269283,0.735967],[0.267546,0.727262],[0.265873,0.725331],[0.264257,0.706736],[0.262697,0.696740],[0.261189,0.691523],[0.259730,0.681028],[0.258318,0.675251],[0.256949,0.669367],[0.255622,0.659638],[0.254335,0.653955],[0.253085,0.646960],[0.251871,0.632585],[0.250690,0.631889],[0.249543,0.618127],[0.248425,0.611999],[0.247338,0.603655],[0.246279,0.597917],[0.245246,0.589142],[0.244239,0.580681],[0.243257,0.572591],[0.242299,0.567184],[0.241363,0.554695],[0.240449,0.547715],[0.239556,0.545877],[0.238683,0.534006],[0.237830,0.527119],[0.236994,0.518348],[0.236177,0.516190],[0.235377,0.511673],[0.234594,0.506963],[0.233827,0.493878],[0.233075,0.488309],[0.232338,0.484004],[0.231616,0.474040],[0.230908,0.471214],[0.230213,0.463734],[0.229531,0.449385],[0.228862,0.453943],[0.228205,0.439456],[0.227560,0.440524],[0.226926,0.428088],[0.226304,0.424707],[0.225692,0.421407],[0.225091,0.406586],[0.224500,0.404483],[0.223919,0.400984],[0.223347,0.392073],[0.222785,0.380035],[0.222232,0.379977],[0.221687,0.375896],[0.221151,0.373604],[0.220624,0.365677],[0.220105,0.357912],[0.219593,0.354211],[0.219089,0.344214],[0.218593,0.340415],[0.218104,0.337437],[0.217622,0.333612],[0.217147,0.327857],[0.216679,0.319153],[0.216217,0.314673],[0.215762,0.302110],[0.215313,0.308480],[0.214871,0.305473],[0.214434,0.288738],[0.214003,0.284678],[0.213578,0.282526],[0.213158,0.270780],[0.212744,0.275795],[0.212335,0.258221],[0.211932,0.260352],[0.211533,0.255356],[0.211140,0.253487],[0.210751,0.244344],[0.210367,0.227434],[0.209988,0.237445],[0.209614,0.240777],[0.209243,0.218409],[0.208878,0.216995],[0.208516,0.213497],[0.208159,0.205362],[0.207806,0.208090],[0.207457,0.210616],[0.207112,0.189277],[0.206770,0.189462],[0.206433,0.183290],[0.206099,0.176795],[0.205769,0.178768],[0.205443,0.174130],[0.205120,0.184307],[0.204800,0.165714],[0.204484,0.160669],[0.204172,0.156856],[0.203862,0.148910],[0.203556,0.143522],[0.203253,0.149636],[0.202953,0.136990],[0.202656,0.131775],[0.202362,0.136385],[0.202071,0.137421],[0.201783,0.115669],[0.201497,0.109745],[0.201215,0.119164],[0.200935,0.108035],[0.200658,0.104815],[0.200383,0.098394],[0.200112,0.105241],[0.199842,0.102484],[0.199575,0.093051],[0.199311,0.082138],[0.199049,0.079643],[0.198790,0.058772],[0.198533,0.062500],[0.198278,0.062998],[0.198025,0.061471],[0.197775,0.058766],[0.197527,0.052734],[0.197281,0.056853],[0.197038,0.049868],[0.196796,0.049501],[0.196556,0.022626],[0.196319,0.039681],[0.196084,0.034439],[0.195850,0.025662],[0.195619,0.005782],[0.195389,0.024570],[0.195161,0.026255],[0.194936,0.006518],[0.194712,0.004618],[0.194490,0.014608],[0.194269,-0.000389],[0.194051,-0.012834],[0.193834,-0.013650],[0.193619,-0.007099],[0.193405,-0.026047],[0.193194,-0.019926],[0.192984,-0.031364],[0.192775,-0.012750],[0.192569,-0.035881],[0.192363,-0.038644],[0.192160,-0.042879],[0.191958,-0.041400],[0.191757,-0.058258],[0.191558,-0.061866],[0.191360,-0.046079],[0.191164,-0.056530],[0.190969,-0.044051],[0.190776,-0.064802],[0.190584,-0.059979],[0.190394,-0.063075],[0.190205,-0.076173],[0.190017,-0.071613],[0.189830,-0.069890],[0.189645,-0.070371],[0.189462,-0.086937],[0.189279,-0.105734],[0.189098,-0.110998],[0.188918,-0.096504],[0.188739,-0.081887],[0.188562,-0.083564],[0.188385,-0.124645],[0.188210,-0.113205],[0.188036,-0.091717],[0.187864,-0.132485],[0.187692,-0.104848],[0.187522,-0.124073],[0.187352,-0.132885],[0.187184,-0.125307],[0.187017,-0.126662],[0.186851,-0.141874],[0.186686,-0.133172],[0.186522,-0.146469],[0.186359,-0.140706],[0.186198,-0.149510],[0.186037,-0.136545],[0.185877,-0.149252],[0.185718,-0.144216],[0.185561,-0.156608],[0.185404,-0.164404],[0.185248,-0.155484],[0.185093,-0.156213],[0.184940,-0.158682],[0.184787,-0.169318],[0.184635,-0.164620],[0.184484,-0.181440],[0.184333,-0.181292],[0.184184,-0.196546],[0.184036,-0.197460],[0.183888,-0.194104],[0.183742,-0.197145],[0.183596,-0.203546],[0.183451,-0.190507],[0.183307,-0.173546],[0.183164,-0.212170],[0.183022,-0.219137],[0.182880,-0.188883],[0.182739,-0.211679],[0.182600,-0.244576],[0.182460,-0.250048],[0.182322,-0.205479],[0.182185,-0.223026],[0.182048,-0.234360],[0.181912,-0.247869],[0.181777,-0.230102],[0.181642,-0.236490],[0.181508,-0.254552],[0.181375,-0.240188],[0.181243,-0.248379],[0.181111,-0.255474],[0.180981,-0.280732],[0.180850,-0.235459],[0.180721,-0.254923],[0.180592,-0.257726],[0.180464,-0.260577],[0.180337,-0.247137],[0.180210,-0.293678],[0.180084,-0.289834],[0.179959,-0.239670],[0.179834,-0.291239],[0.179710,-0.272104],[0.179587,-0.276883],[0.179464,-0.276694],[0.179342,-0.286855],[0.179220,-0.278001],[0.179099,-0.264782],[0.178979,-0.302979],[0.178859,-0.302777],[0.178740,-0.308501],[0.178622,-0.322928],[0.178504,-0.304126],[0.178387,-0.288895],[0.178270,-0.303727],[0.178154,-0.297751],[0.178038,-0.345028],[0.177923,-0.347293],[0.177809,-0.291588],[0.177695,-0.337109],[0.177582,-0.308508],[0.177469,-0.336680],[0.177357,-0.346188],[0.177245,-0.381815],[0.177134,-0.343275],[0.177023,-0.353179],[0.176913,-0.328687],[0.176804,-0.335418],[0.176695,-0.308986],[0.176586,-0.342214],[0.176478,-0.346976],[0.176371,-0.344263],[0.176264,-0.376688],[0.176157,-0.334191],[0.176051,-0.395114],[0.175945,-0.361695],[0.175840,-0.358753],[0.175736,-0.366844],[0.175632,-0.342821],[0.175528,-0.375116],[0.175425,-0.371947],[0.175322,-0.396818],[0.175220,-0.393249],[0.175118,-0.396356],[0.175017,-0.389522],[0.174916,-0.356867],[0.174816,-0.413345],[0.174716,-0.402298],[0.174616,-0.353590],[0.174517,-0.391671],[0.174418,-0.423910],[0.174320,-0.401387],[0.174222,-0.345048],[0.174125,-0.408046],[0.174028,-0.387321],[0.173931,-0.404006],[0.173835,-0.383702],[0.173740,-0.383491],[0.173644,-0.374058],[0.173549,-0.403118],[0.173455,-0.421568],[0.173361,-0.417443],[0.173267,-0.409683],[0.173174,-0.437390],[0.173081,-0.405598],[0.172988,-0.424410],[0.172896,-0.441066],[0.172804,-0.436456],[0.172713,-0.469451],[0.172622,-0.469203],[0.172531,-0.444616],[0.172441,-0.453707],[0.172351,-0.426902],[0.172261,-0.484642],[0.172172,-0.484391],[0.172083,-0.422190],[0.171995,-0.478252],[0.171907,-0.457144],[0.171819,-0.442781],[0.171731,-0.425368],[0.171644,-0.446909],[0.171558,-0.471590],[0.171471,-0.471352],[0.171385,-0.471116],[0.171299,-0.441442],[0.171214,-0.476081],[0.171129,-0.470412],[0.171044,-0.512403],[0.170960,-0.445127],[0.170876,-0.475141],[0.170792,-0.427157],[0.170709,-0.464003],[0.170626,-0.439706],[0.170543,-0.504212],[0.170460,-0.497535],[0.170378,-0.566377],[0.170296,-0.462882],[0.170215,-0.547900],[0.170134,-0.539338],[0.170053,-0.496345],[0.169972,-0.478201],[0.169892,-0.574471],[0.169812,-0.483507],[0.169732,-0.555052],[0.169652,-0.508233],[0.169573,-0.494946],[0.169494,-0.488551],[0.169416,-0.507525],[0.169338,-0.528937],[0.169260,-0.662148],[0.169182,-0.470431],[0.169105,-0.513495],[0.169027,-0.493352],[0.168950,-0.527728],[0.168874,-0.505901],[0.168798,-0.492681],[0.168722,-0.512332],[0.168646,-0.526776],[0.168570,-0.534382],[0.168495,-0.569748],[0.168420,-0.542123],[0.168345,-0.590313],[0.168271,-0.533433],[0.168197,-0.517897],[0.168123,-0.613591],[0.168049,-0.589274],[0.167976,-0.578175],[0.167903,-0.600344],[0.167830,-0.656553],[0.167757,-0.516543],[0.167685,-0.577173],[0.167612,-0.548121],[0.167540,-0.539292],[0.167469,-0.639180],[0.167397,-0.598538],[0.167326,-0.610683],[0.167255,-0.538374],[0.167185,-0.538146],[0.167114,-0.585995],[0.167044,-0.597274],[0.166974,-0.514132],[0.166904,-0.574487],[0.166835,-0.596525],[0.166765,-0.636495],[0.166696,-0.608384],[0.166627,-0.621470],[0.166559,-0.553681],[0.166490,-0.535912],[0.166422,-0.595051],[0.166354,-0.594808],[0.166287,-0.620199],[0.166219,-0.535039],[0.166152,-0.606397],[0.166085,-0.593844],[0.166018,-0.534391],[0.165951,-0.605665],[0.165885,-0.593130],[0.165819,-0.570751],[0.165753,-0.592657],[0.165687,-0.592422],[0.165621,-0.632129],[0.165556,-0.524826],[0.165491,-0.580303],[0.165426,-0.603748],[0.165361,-0.616747],[0.165297,-0.591026],[0.165232,-0.603041],[0.165168,-0.663543],[0.165104,-0.630155],[0.165040,-0.590110],[0.164977,-0.615314],[0.164913,-0.729387],[0.164850,-0.557424],[0.164787,-0.681423],[0.164725,-0.644407],[0.164662,-0.661511],[0.164600,-0.661260],[0.164537,-0.613676],[0.164475,-0.600279],[0.164414,-0.701832],[0.164352,-0.599829],[0.164291,-0.642709],[0.164229,-0.659772],[0.164168,-0.586992],[0.164107,-0.641992],[0.164047,-0.700266],[0.163986,-0.641518],[0.163926,-0.791485],[0.163866,-0.658311],[0.163806,-0.640812],[0.163746,-0.724223],[0.163686,-0.624744],[0.163627,-0.753529],[0.163568,-0.723435],[0.163508,-0.656876],[0.163450,-0.697717],[0.163391,-0.656403],[0.163332,-0.788619],[0.163274,-0.638731],[0.163215,-0.788056],[0.163157,-0.834713],[0.163100,-0.696223],[0.163042,-0.750835],[0.162984,-0.551114],[0.162927,-0.750305],[0.162870,-0.750042],[0.162812,-0.749779],[0.162755,-0.673021],[0.162699,-0.898335],[0.162642,-0.748995],[0.162586,-0.719092],[0.162529,-0.620328],[0.162473,-0.671854],[0.162417,-0.671623],[0.162362,-0.747702],[0.162306,-0.692835],[0.162250,-0.692598],[0.162195,-0.692361],[0.162140,-0.895249],[0.162085,-0.691891],[0.162030,-0.746175],[0.161975,-0.691423],[0.161921,-0.669569],[0.161866,-0.715909],[0.161812,-0.650060],[0.161758,-0.744922],[0.161704,-0.780756],[0.161650,-0.892544],[0.161596,-0.780237],[0.161543,-0.714479],[0.161489,-0.616358],[0.161436,-0.743440],[0.161383,-0.688895],[0.161330,-0.742952],[0.161277,-0.825093],[0.161224,-0.742466],[0.161172,-0.742224],[0.161119,-0.687770],[0.161067,-0.741742],[0.161015,-0.777431],[0.160963,-0.711915],[0.160911,-0.823221],[0.160859,-0.686661],[0.160808,-0.646027],[0.160756,-0.740311],[0.160705,-0.775935],[0.160654,-0.710548],[0.160603,-0.739604],[0.160552,-0.821383],[0.160501,-0.709873],[0.160451,-0.820865],[0.160400,-0.663281],[0.160350,-0.820348],[0.160299,-0.684270],[0.160249,-0.884810],[0.160199,-0.773493],[0.160149,-0.773252],[0.160100,-0.819070],[0.160050,-0.772772],[0.160001,-0.883437],[0.159951,-0.818310],[0.159902,-0.882893],[0.159853,-0.817807],[0.159804,-0.993119],[0.159755,-0.992815],[0.159706,-0.992512],[0.159658,-0.735251],[0.159609,-0.991909],[0.159561,-0.881009],[0.159513,-0.991308],[0.159464,-0.734361],[0.159416,-0.734140]

